CRM-Agent-Bench: Benchmarking Tool-Using Agents in Stateful Enterprise Environments

Deploying language agents in real applications demands more than the right answer: an agent must execute a multi-step business process correctly, follow domain-specific rules, and interact with a user across a dialogue, where the gap between saying and doing is the gap between a satisfied customer and a real loss. We argue that a deployable-agent benchmark should jointly assess four facets: the outcome an agent reaches, the trajectory it takes, its operational viability, and its policy compliance. Customer relationship management (CRM), where mutable records meet operational rules and consequential effects, exercises all four. We introduce CRM-Agent-Bench, an execution-grounded benchmark of 555 stateful, multi-turn tasks across nine business domains and 36 capability tags. Each task supplies a task-specific executable contract drawn from checks over actions, arguments, order, response, target state, and protected state; success is the strict conjunction of the checks declared for that task. We evaluate the complete agent system through these contracts and report scored coverage, latency, and cost. Across sixteen systems evaluated on the audited final release, strict success spans 64.32% to 83.60%; the closely grouped leading systems nonetheless diverge sharply in cost and per-domain reliability. CRM-Agent-Bench offers an auditable framework for measuring contract-grounded business-transaction integrity and adherence to task-declared benchmark policies, with a portable structure designed for extension as models improve. Github repository: https://github.com/salesforce-misc/crm-agent-bench

==> anc/README.txt <==
Paths beginning with evidence/ in the manuscript are relative to this ancillary directory.
The corresponding files are provided under anc/evidence/ in the complete source archive.
Attribution notices are provided in anc/notices/.
The evidence scripts retain the same Python syntax tree as the frozen originals; only comments were removed.
Source-provenance hashes inside evidence records continue to identify the original archived inputs.


==> anc/evidence/README.md <==
# First-round execution configuration archive

`original_run_configurations.json` contains allowlisted execution fields from all
144 original model-domain `run.json` manifests (16 leaderboard systems, nine
domains), pinned to benchmark PR 34 commit
`56b0e2abb119225794bb3c9cdc509915c9e777ea`.

Each record gives its immutable source path and the SHA-256 of the complete
original source blob. The extraction includes only the finite fields listed in
the JSON and script. It excludes credentials, service endpoints, fingerprints,
user content, trace bodies, and repair logs. The source repository is recorded in
the JSON. Terra's original retail export was split into two shards; its
configuration record is in `retail_part2/run.json`.
The bundled `original_model_index.csv` fixes the 16 model directory/name pairs
used by the extraction script, without depending on the ICLR edition's files.

These records show **saved execution metadata**, not a verified effective-request
audit. No missing value is filled from a default or another domain. Explicit
`null` values remain null. The extract reproduces the source fields as recorded;
it does not infer distinct evaluation standards from those fields.

This extract does not define grading policy: archived judge metadata is outside
its execution-configuration scope. The paper uses the formal first-round scoring
standard as the unified standard for its three-round comparison, as described in
the protocol and repeated-run appendices.

Regenerate with Python's standard library and a benchmark clone that has the
pinned Git commit:

```sh
python3 evidence/extract_original_run_configurations.py \
  --benchmark-repo /path/to/crm-agent-bench-main
```

The script does not access a network, contact a model provider, or modify the
benchmark clone.

## Static capability-exposure audit

`capability_exposure_audit.json` and `capability_exposure_by_domain.csv` audit
the frozen 555-task catalog at commit
`18eaa10d95eeed74642f8d1cda496cf05cb657e6`. The script verifies all 18 task and
paired reference-graph YAML hashes against that commit's benchmark lock, then
matches each `forbidden_actions` item against the union of exact tool names in
its domain graph. The JSON records source paths and hashes, per-domain counts,
and all 206 declarations with task IDs and matching graph nodes. The CSV gives
the nine-domain summary: 107 tasks, 206 declarations, and zero missing matches.
Declarations are task-list entries, not unique tool names (there are 35).

This is a static catalog audit. It does not report turn-level tool exposure,
attempts, model compliance, or task correctness. Reproduce it using Python with
PyYAML installed and a benchmark clone containing the fixed commit:

```sh
python3 evidence/audit_capability_exposure.py \
  --benchmark-repo /path/to/crm-agent-bench-main
```

`--output-dir` can select another destination for reproducibility checks.
Generation has no network or model calls and does not modify the benchmark
clone. The existing first-round configuration archive above remains separate.

## Three-round published-model evidence

`three_round_model_summary.csv` gives the 16 published systems in three-round
mean order, with unrounded round counts/rates, equal-round means, sample SDs,
all-three-success counts and denominators, competition ranks, and task-outcome
switch counts/rates. Rates are proportions; SDs are in percentage points. The
CSV also records each mean as an exact fraction of the round-level rates.

`three_round_sources.json` records the formal PR34 first-round scores and the
two additional executions, including the Nano models from PR49 and Nemotron
Super 3 120B from PR50. It includes the immutable trace/run paths and SHA-256
hashes, reference scoring standard, scoring-code provenance, all three unscored
slot identities, and the 16-model Spearman correlations. The common first-round
scoring standard is author-confirmed; archived execution metadata is retained
as provenance. Only the 16 published systems and their three study rounds are
included. Separate post-hoc regrading records are omitted.

The generator and complete task-level outcomes are preserved in the benchmark
repository at analysis commit
`a9b8d693cae76f1e19eafa0d7d65a543405d8ae1`; their paths and hashes are recorded
in the JSON. To recompute the full analysis, use a benchmark checkout at that
commit with all pinned PR commit objects available locally:

```sh
cd /path/to/crm-agent-bench-main
python3 docs/analysis/repeated_runs/analyze.py
```

The script uses only Python's standard library, reads immutable local Git
objects, and makes no network or model calls. It regenerates the benchmark's
summary and model/task CSVs. The two compact evidence files here select the
16-model cohort from those outputs; the full task CSV is not duplicated in
this source bundle.


==> anc/evidence/audit_capability_exposure.py <==

"""Reproduce the static forbidden-action catalog audit from pinned Git objects.

Requires PyYAML. Reads only the fixed commit in --benchmark-repo; it does not
read local environment settings, execute benchmark tools, or contact providers.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import io
import json
from pathlib import Path
import subprocess

import yaml


SOURCE_COMMIT = "18eaa10d95eeed74642f8d1cda496cf05cb657e6"
SOURCE_REPOSITORY = "https://git.soma.salesforce.com/mbanerjee/crm-agent-bench"
MANIFEST_PATH = "benchmark/benchmark.yaml"
LOCK_PATH = "benchmark/benchmark.lock.json"
CSV_FIELDS = (
    "domain", "task_count", "forbidden_task_count", "declaration_count",
    "matched_declaration_count", "missing_declaration_count",
    "unique_forbidden_tool_count", "graph_tool_count",
)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--benchmark-repo", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path,
                        default=Path(__file__).resolve().parent)
    args = parser.parse_args()

    def blob(path: str) -> bytes:
        return subprocess.check_output(
            ["git", "show", f"{SOURCE_COMMIT}:{path}"],
            cwd=args.benchmark_repo,
        )

    def sha256(raw: bytes) -> str:
        return hashlib.sha256(raw).hexdigest()

    manifest_raw, lock_raw = blob(MANIFEST_PATH), blob(LOCK_PATH)
    manifest = yaml.safe_load(manifest_raw)
    lock = json.loads(lock_raw)
    assert manifest["task_count"] == 555
    assert len(manifest["domains"]) == 9

    sources, domains, declarations = [], [], []
    seen_tasks, declared_tools = set(), set()
    for domain, spec in manifest["domains"].items():
        parsed = {}
        for kind, field in (("tasks", "tasks"), ("graph", "reference_agent")):
            path = spec[field]
            raw = blob(path)
            digest = sha256(raw)
            expected_digest = lock["artifacts"][path]
            assert digest == expected_digest, f"Lock hash mismatch: {path}"
            sources.append({
                "domain": domain, "kind": kind, "path": path,
                "sha256": digest, "lock_sha256": expected_digest,
            })
            parsed[kind] = yaml.safe_load(raw)

        tasks = parsed["tasks"]["tasks"]
        nodes = parsed["graph"]["nodes"]
        tool_nodes: dict[str, list[str]] = {}
        for node_name, node in nodes.items():
            for tool in node.get("tools", []):
                name = tool["name"]
                assert isinstance(name, str) and name
                tool_nodes.setdefault(name, []).append(node_name)

        count = len(declarations)
        forbidden_tasks, domain_declared_tools = 0, set()
        for task in tasks:
            task_id = task["id"]
            assert task_id not in seen_tasks, f"Duplicate task ID: {task_id}"
            seen_tasks.add(task_id)
            assert task["domain"] == domain
            actions = task.get("forbidden_actions") or []
            assert isinstance(actions, list)
            forbidden_tasks += bool(actions)
            for index, action in enumerate(actions):
                assert isinstance(action, str) and action
                matched_nodes = sorted(set(tool_nodes.get(action, [])))
                declarations.append({
                    "domain": domain,
                    "task_id": task_id,
                    "declaration_index": index,
                    "forbidden_action": action,
                    "task_source_path": spec["tasks"],
                    "graph_source_path": spec["reference_agent"],
                    "graph_exposed": bool(matched_nodes),
                    "matched_nodes": matched_nodes,
                })
                domain_declared_tools.add(action)
                declared_tools.add(action)

        rows = declarations[count:]
        matched_count = sum(row["graph_exposed"] for row in rows)
        domains.append({
            "domain": domain,
            "task_count": len(tasks),
            "forbidden_task_count": forbidden_tasks,
            "declaration_count": len(rows),
            "matched_declaration_count": matched_count,
            "missing_declaration_count": len(rows) - matched_count,
            "unique_forbidden_tool_count": len(domain_declared_tools),
            "graph_tool_count": len(tool_nodes),
        })

    totals = {
        key: sum(row[key] for row in domains)
        for key in CSV_FIELDS
        if key not in ("domain", "unique_forbidden_tool_count", "graph_tool_count")
    }
    totals["unique_forbidden_tool_count"] = len(declared_tools)
    assert len(sources) == 18
    assert totals["task_count"] == manifest["task_count"] == len(seen_tasks)
    assert totals["forbidden_task_count"] == 107
    assert totals["declaration_count"] == 206
    assert totals["matched_declaration_count"] == 206
    assert totals["missing_declaration_count"] == 0

    report = {
        "schema_version": 1,
        "scope": "Static catalog audit of forbidden-action declarations against the union of tools listed in each task's paired domain graph; no runtime exposure, attempted-call, compliance, or task-success inference.",
        "source_repository": SOURCE_REPOSITORY,
        "source_commit": SOURCE_COMMIT,
        "source_manifest": {"path": MANIFEST_PATH,
                            "sha256": sha256(manifest_raw)},
        "source_lock": {"path": LOCK_PATH, "sha256": sha256(lock_raw)},
        "source_catalog_versions": {
            "benchmark_version": manifest["benchmark_version"],
            "dataset_version": manifest["dataset_version"],
        },
        "method": {
            "pairing": "Use each domain's tasks and reference_agent paths from the pinned manifest.",
            "integrity": "Verify both YAML blobs for every domain against the pinned lock's artifacts SHA-256 entries (18 blobs total).",
            "declaration_unit": "One item in one task's forbidden_actions list; repeated names in different tasks remain separate declarations.",
            "matching": "Exact string membership in the union of nodes[*].tools[*].name; no normalization, aliases, or semantic equivalence.",
            "task_unit": "A task with a nonempty forbidden_actions list.",
        },
        "totals": totals,
        "source_files": sources,
        "by_domain": domains,
        "declarations": declarations,
    }
    csv_text = io.StringIO(newline="")
    writer = csv.DictWriter(csv_text, fieldnames=CSV_FIELDS, lineterminator="\n")
    writer.writeheader()
    writer.writerows(domains)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    (args.output_dir / "capability_exposure_audit.json").write_text(
        json.dumps(report, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    (args.output_dir / "capability_exposure_by_domain.csv").write_text(
        csv_text.getvalue(), encoding="utf-8")
    print(f"Verified {len(sources)} locked YAML blobs; "
          f"{totals['forbidden_task_count']} tasks, "
          f"{totals['declaration_count']} declarations, "
          f"{totals['missing_declaration_count']} missing.")


if __name__ == "__main__":
    main()


==> anc/evidence/capability_exposure_audit.json <==
{
  "schema_version": 1,
  "scope": "Static catalog audit of forbidden-action declarations against the union of tools listed in each task's paired domain graph; no runtime exposure, attempted-call, compliance, or task-success inference.",
  "source_repository": "https://git.soma.salesforce.com/mbanerjee/crm-agent-bench",
  "source_commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
  "source_manifest": {
    "path": "benchmark/benchmark.yaml",
    "sha256": "6f1c65850128e27f3cc6b68935c1934d8881cb5baec5a18d4c39797ac3fa8570"
  },
  "source_lock": {
    "path": "benchmark/benchmark.lock.json",
    "sha256": "db20f0d4f25a1a70d07d11131d488318e92460e48edad20c52282a2f5ce9b722"
  },
  "source_catalog_versions": {
    "benchmark_version": "2.6.0",
    "dataset_version": "1.5.0"
  },
  "method": {
    "pairing": "Use each domain's tasks and reference_agent paths from the pinned manifest.",
    "integrity": "Verify both YAML blobs for every domain against the pinned lock's artifacts SHA-256 entries (18 blobs total).",
    "declaration_unit": "One item in one task's forbidden_actions list; repeated names in different tasks remain separate declarations.",
    "matching": "Exact string membership in the union of nodes[*].tools[*].name; no normalization, aliases, or semantic equivalence.",
    "task_unit": "A task with a nonempty forbidden_actions list."
  },
  "totals": {
    "task_count": 555,
    "forbidden_task_count": 107,
    "declaration_count": 206,
    "matched_declaration_count": 206,
    "missing_declaration_count": 0,
    "unique_forbidden_tool_count": 35
  },
  "source_files": [
    {
      "domain": "retail",
      "kind": "tasks",
      "path": "src/tasks/retail.yaml",
      "sha256": "cb502a81f160352681c25f0eeac6440d047f178456f9ff198043d54a9b50e2d8",
      "lock_sha256": "cb502a81f160352681c25f0eeac6440d047f178456f9ff198043d54a9b50e2d8"
    },
    {
      "domain": "retail",
      "kind": "graph",
      "path": "src/agents/retail.yaml",
      "sha256": "e90e119435b0b41e17a5e08deb778c2734a0ab814b2af0b6781801d06430c0b7",
      "lock_sha256": "e90e119435b0b41e17a5e08deb778c2734a0ab814b2af0b6781801d06430c0b7"
    },
    {
      "domain": "customer_support",
      "kind": "tasks",
      "path": "src/tasks/customer_support.yaml",
      "sha256": "3e5a49f011d8ee79dd0d8180dbca4b9e40717557c5be31c053ea46d984332ab5",
      "lock_sha256": "3e5a49f011d8ee79dd0d8180dbca4b9e40717557c5be31c053ea46d984332ab5"
    },
    {
      "domain": "customer_support",
      "kind": "graph",
      "path": "src/agents/customer_support.yaml",
      "sha256": "0a9aad24b07fc6688039cf5e6f5dcbdbc0c5997296fb40e17eadacd364460e53",
      "lock_sha256": "0a9aad24b07fc6688039cf5e6f5dcbdbc0c5997296fb40e17eadacd364460e53"
    },
    {
      "domain": "field_service",
      "kind": "tasks",
      "path": "src/tasks/field_service.yaml",
      "sha256": "3daebcdf3f9ea65e25f5e62217f504e9873fe0db60d925dfe915902ffb312ee9",
      "lock_sha256": "3daebcdf3f9ea65e25f5e62217f504e9873fe0db60d925dfe915902ffb312ee9"
    },
    {
      "domain": "field_service",
      "kind": "graph",
      "path": "src/agents/field_service.yaml",
      "sha256": "d45cad9565878fe05837585666acc693be1c86cd2a920d33f795a229bf035973",
      "lock_sha256": "d45cad9565878fe05837585666acc693be1c86cd2a920d33f795a229bf035973"
    },
    {
      "domain": "itsm",
      "kind": "tasks",
      "path": "src/tasks/itsm.yaml",
      "sha256": "9c9b2ddb6cf96db71e13ffa2398d98a7e0dedfee4af266e9cbf9cd477f1b52bf",
      "lock_sha256": "9c9b2ddb6cf96db71e13ffa2398d98a7e0dedfee4af266e9cbf9cd477f1b52bf"
    },
    {
      "domain": "itsm",
      "kind": "graph",
      "path": "src/agents/itsm.yaml",
      "sha256": "3b6e5822063bdf45ff438696d11e329fba7d66866122175f3a00ec06e08cf106",
      "lock_sha256": "3b6e5822063bdf45ff438696d11e329fba7d66866122175f3a00ec06e08cf106"
    },
    {
      "domain": "payments",
      "kind": "tasks",
      "path": "src/tasks/payments.yaml",
      "sha256": "cebc27141d65ba940747c1f67b45551a0faf8c3b23e6d5da153b0c8f1b472537",
      "lock_sha256": "cebc27141d65ba940747c1f67b45551a0faf8c3b23e6d5da153b0c8f1b472537"
    },
    {
      "domain": "payments",
      "kind": "graph",
      "path": "src/agents/payments.yaml",
      "sha256": "5cd1e64d29b71148fff9904a803d66dd12a7856a9dac0ceb6ffdfa53a2358d99",
      "lock_sha256": "5cd1e64d29b71148fff9904a803d66dd12a7856a9dac0ceb6ffdfa53a2358d99"
    },
    {
      "domain": "travel",
      "kind": "tasks",
      "path": "src/tasks/travel.yaml",
      "sha256": "7caeb2760c22b481c4df755151c5e0e049c94066049d0ba28f5f3014f01e327f",
      "lock_sha256": "7caeb2760c22b481c4df755151c5e0e049c94066049d0ba28f5f3014f01e327f"
    },
    {
      "domain": "travel",
      "kind": "graph",
      "path": "src/agents/travel.yaml",
      "sha256": "ab031e8603e5a815a827f95ac2500748236b4db72eff933674bd66392f9f7c8c",
      "lock_sha256": "ab031e8603e5a815a827f95ac2500748236b4db72eff933674bd66392f9f7c8c"
    },
    {
      "domain": "onboarding",
      "kind": "tasks",
      "path": "src/tasks/onboarding.yaml",
      "sha256": "ac7314ebf74ad491d7ac0994fb0b9c5b7de9f161d2bb712398302019732371a3",
      "lock_sha256": "ac7314ebf74ad491d7ac0994fb0b9c5b7de9f161d2bb712398302019732371a3"
    },
    {
      "domain": "onboarding",
      "kind": "graph",
      "path": "src/agents/onboarding.yaml",
      "sha256": "bf447ad893ea2a9263aaefdcc8210b1943bdea678ca89cdb7499ecba3d575c6b",
      "lock_sha256": "bf447ad893ea2a9263aaefdcc8210b1943bdea678ca89cdb7499ecba3d575c6b"
    },
    {
      "domain": "sales",
      "kind": "tasks",
      "path": "src/tasks/sales.yaml",
      "sha256": "fc571a6c66191d74798aab7b3663ee07c8f4cd94add5510a33f05c25379d5aa3",
      "lock_sha256": "fc571a6c66191d74798aab7b3663ee07c8f4cd94add5510a33f05c25379d5aa3"
    },
    {
      "domain": "sales",
      "kind": "graph",
      "path": "src/agents/sales.yaml",
      "sha256": "cf025832db21ecbb1086b9af8f3d4d299428d010e1664c405a5466f0d2091e1d",
      "lock_sha256": "cf025832db21ecbb1086b9af8f3d4d299428d010e1664c405a5466f0d2091e1d"
    },
    {
      "domain": "marketing",
      "kind": "tasks",
      "path": "src/tasks/marketing.yaml",
      "sha256": "b003a595ba0ac81847c1d130e9a8183dc8481e2c35535ef9fe6f486f92ce2942",
      "lock_sha256": "b003a595ba0ac81847c1d130e9a8183dc8481e2c35535ef9fe6f486f92ce2942"
    },
    {
      "domain": "marketing",
      "kind": "graph",
      "path": "src/agents/marketing.yaml",
      "sha256": "7b23c0a9a33d27b9fbe76893656800fb5a68c86c3e96d271f9f26453a9956c93",
      "lock_sha256": "7b23c0a9a33d27b9fbe76893656800fb5a68c86c3e96d271f9f26453a9956c93"
    }
  ],
  "by_domain": [
    {
      "domain": "retail",
      "task_count": 95,
      "forbidden_task_count": 8,
      "declaration_count": 8,
      "matched_declaration_count": 8,
      "missing_declaration_count": 0,
      "unique_forbidden_tool_count": 3,
      "graph_tool_count": 20
    },
    {
      "domain": "customer_support",
      "task_count": 125,
      "forbidden_task_count": 34,
      "declaration_count": 66,
      "matched_declaration_count": 66,
      "missing_declaration_count": 0,
      "unique_forbidden_tool_count": 11,
      "graph_tool_count": 25
    },
    {
      "domain": "field_service",
      "task_count": 23,
      "forbidden_task_count": 0,
      "declaration_count": 0,
      "matched_declaration_count": 0,
      "missing_declaration_count": 0,
      "unique_forbidden_tool_count": 0,
      "graph_tool_count": 12
    },
    {
      "domain": "itsm",
      "task_count": 66,
      "forbidden_task_count": 13,
      "declaration_count": 15,
      "matched_declaration_count": 15,
      "missing_declaration_count": 0,
      "unique_forbidden_tool_count": 5,
      "graph_tool_count": 12
    },
    {
      "domain": "payments",
      "task_count": 73,
      "forbidden_task_count": 24,
      "declaration_count": 38,
      "matched_declaration_count": 38,
      "missing_declaration_count": 0,
      "unique_forbidden_tool_count": 6,
      "graph_tool_count": 11
    },
    {
      "domain": "travel",
      "task_count": 93,
      "forbidden_task_count": 24,
      "declaration_count": 68,
      "matched_declaration_count": 68,
      "missing_declaration_count": 0,
      "unique_forbidden_tool_count": 7,
      "graph_tool_count": 13
    },
    {
      "domain": "onboarding",
      "task_count": 41,
      "forbidden_task_count": 4,
      "declaration_count": 11,
      "matched_declaration_count": 11,
      "missing_declaration_count": 0,
      "unique_forbidden_tool_count": 3,
      "graph_tool_count": 8
    },
    {
      "domain": "sales",
      "task_count": 18,
      "forbidden_task_count": 0,
      "declaration_count": 0,
      "matched_declaration_count": 0,
      "missing_declaration_count": 0,
      "unique_forbidden_tool_count": 0,
      "graph_tool_count": 11
    },
    {
      "domain": "marketing",
      "task_count": 21,
      "forbidden_task_count": 0,
      "declaration_count": 0,
      "matched_declaration_count": 0,
      "missing_declaration_count": 0,
      "unique_forbidden_tool_count": 0,
      "graph_tool_count": 10
    }
  ],
  "declarations": [
    {
      "domain": "retail",
      "task_id": "commerce_qa_refuse_discount_request_19",
      "declaration_index": 0,
      "forbidden_action": "add_to_cart",
      "task_source_path": "src/tasks/retail.yaml",
      "graph_source_path": "src/agents/retail.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "cart__shopping"
      ]
    },
    {
      "domain": "retail",
      "task_id": "commerce_returns_09",
      "declaration_index": 0,
      "forbidden_action": "process_return",
      "task_source_path": "src/tasks/retail.yaml",
      "graph_source_path": "src/agents/retail.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "returns__returns"
      ]
    },
    {
      "domain": "retail",
      "task_id": "commerce_returns_10",
      "declaration_index": 0,
      "forbidden_action": "process_return",
      "task_source_path": "src/tasks/retail.yaml",
      "graph_source_path": "src/agents/retail.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "returns__returns"
      ]
    },
    {
      "domain": "retail",
      "task_id": "commerce_returns_11",
      "declaration_index": 0,
      "forbidden_action": "process_return",
      "task_source_path": "src/tasks/retail.yaml",
      "graph_source_path": "src/agents/retail.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "returns__returns"
      ]
    },
    {
      "domain": "retail",
      "task_id": "commerce_returns_12",
      "declaration_index": 0,
      "forbidden_action": "process_return",
      "task_source_path": "src/tasks/retail.yaml",
      "graph_source_path": "src/agents/retail.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "returns__returns"
      ]
    },
    {
      "domain": "retail",
      "task_id": "commerce_returns_15",
      "declaration_index": 0,
      "forbidden_action": "process_return",
      "task_source_path": "src/tasks/retail.yaml",
      "graph_source_path": "src/agents/retail.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "returns__returns"
      ]
    },
    {
      "domain": "retail",
      "task_id": "commerce_returns_23",
      "declaration_index": 0,
      "forbidden_action": "process_return",
      "task_source_path": "src/tasks/retail.yaml",
      "graph_source_path": "src/agents/retail.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "returns__returns"
      ]
    },
    {
      "domain": "retail",
      "task_id": "integration_ext_16",
      "declaration_index": 0,
      "forbidden_action": "track_shipment",
      "task_source_path": "src/tasks/retail.yaml",
      "graph_source_path": "src/agents/retail.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "shipment__shipping"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_triage_kb_setup_resolved_no_case_01",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_triage_kb_setup_resolved_no_case_01",
      "declaration_index": 1,
      "forbidden_action": "escalate_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_churn_014_refusal_ticket_creation",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_churn_014_refusal_ticket_creation",
      "declaration_index": 1,
      "forbidden_action": "escalate_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_churn_014_refusal_ticket_creation",
      "declaration_index": 2,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_churn_021_persistent_escalation_refusal",
      "declaration_index": 0,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_churn_021_persistent_escalation_refusal",
      "declaration_index": 1,
      "forbidden_action": "escalate_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_churn_021_persistent_escalation_refusal",
      "declaration_index": 2,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_churn_021_persistent_escalation_refusal",
      "declaration_index": 3,
      "forbidden_action": "consult_specialist",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "delegation__assistant"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_routing_011",
      "declaration_index": 0,
      "forbidden_action": "analyze_billing_issue",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "specialist_routing__billing"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_routing_012",
      "declaration_index": 0,
      "forbidden_action": "analyze_technical_issue",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "specialist_routing__technical"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_routing_021",
      "declaration_index": 0,
      "forbidden_action": "analyze_billing_issue",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "specialist_routing__billing"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_routing_022",
      "declaration_index": 0,
      "forbidden_action": "analyze_billing_issue",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "specialist_routing__billing"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_001_faq_account_setup",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_001_faq_account_setup",
      "declaration_index": 1,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_002_faq_billing_cycle",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_002_faq_billing_cycle",
      "declaration_index": 1,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_003_faq_sso_login",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_003_faq_sso_login",
      "declaration_index": 1,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_004_explicit_human_request",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_005_angry_immediate_escalation",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_006_mild_complaint_no_escalation",
      "declaration_index": 0,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_006_mild_complaint_no_escalation",
      "declaration_index": 1,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_007_case_created_no_escalation",
      "declaration_index": 0,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_008_identity_precision_simple",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_008_identity_precision_simple",
      "declaration_index": 1,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_009_billing_dispute_case",
      "declaration_index": 0,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_010_technical_bug_case",
      "declaration_index": 0,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_012_explicit_supervisor_request",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_013_over_escalation_guard_confusion",
      "declaration_index": 0,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_013_over_escalation_guard_confusion",
      "declaration_index": 1,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_014_urgent_but_not_human_outage",
      "declaration_index": 0,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_015_ack_response_after_escalation",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_017_legal_threat_escalation",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_018_executive_escalation",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_019_adversarial_system_reveal_then_resolve",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_019_adversarial_system_reveal_then_resolve",
      "declaration_index": 1,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_escalation_021_collateral_seeded_case_untouched",
      "declaration_index": 0,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_easy_05",
      "declaration_index": 0,
      "forbidden_action": "consult_specialist",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "delegation__assistant"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_easy_08",
      "declaration_index": 0,
      "forbidden_action": "calculate_customer_value",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_easy_08",
      "declaration_index": 1,
      "forbidden_action": "assess_churn_risk",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_easy_08",
      "declaration_index": 2,
      "forbidden_action": "fetch_account_data",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis",
        "specialist_routing__billing"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_easy_08",
      "declaration_index": 3,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_medium_07",
      "declaration_index": 0,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_medium_07",
      "declaration_index": 1,
      "forbidden_action": "escalate_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_medium_08",
      "declaration_index": 0,
      "forbidden_action": "generate_recommendations",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_medium_08",
      "declaration_index": 1,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_delegation_medium_08",
      "declaration_index": 2,
      "forbidden_action": "fetch_account_data",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis",
        "specialist_routing__billing"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_07",
      "declaration_index": 0,
      "forbidden_action": "escalate_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_07",
      "declaration_index": 1,
      "forbidden_action": "fetch_account_data",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis",
        "specialist_routing__billing"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_07",
      "declaration_index": 2,
      "forbidden_action": "fetch_order_history",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_07",
      "declaration_index": 3,
      "forbidden_action": "assess_churn_risk",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_13",
      "declaration_index": 0,
      "forbidden_action": "fetch_account_data",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis",
        "specialist_routing__billing"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_13",
      "declaration_index": 1,
      "forbidden_action": "fetch_order_history",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_13",
      "declaration_index": 2,
      "forbidden_action": "calculate_customer_value",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_13",
      "declaration_index": 3,
      "forbidden_action": "assess_churn_risk",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_13",
      "declaration_index": 4,
      "forbidden_action": "escalate_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_17",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_20",
      "declaration_index": 0,
      "forbidden_action": "escalate_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support",
        "triage__resolution"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_20",
      "declaration_index": 1,
      "forbidden_action": "fetch_account_data",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis",
        "specialist_routing__billing"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_20",
      "declaration_index": 2,
      "forbidden_action": "fetch_order_history",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_20",
      "declaration_index": 3,
      "forbidden_action": "calculate_customer_value",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_20",
      "declaration_index": 4,
      "forbidden_action": "assess_churn_risk",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "churn__analysis"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_20",
      "declaration_index": 5,
      "forbidden_action": "consult_specialist",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "delegation__assistant"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_20",
      "declaration_index": 6,
      "forbidden_action": "escalate_to_human",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "escalation__support"
      ]
    },
    {
      "domain": "customer_support",
      "task_id": "support_submission_21",
      "declaration_index": 0,
      "forbidden_action": "create_case",
      "task_source_path": "src/tasks/customer_support.yaml",
      "graph_source_path": "src/agents/customer_support.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "case_submission__submission",
        "delegation__assistant",
        "escalation__support",
        "specialist_routing__billing",
        "specialist_routing__technical",
        "triage__resolution"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_ops_010_reassign_unassigned_ticket_fails",
      "declaration_index": 0,
      "forbidden_action": "assign_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "ticket_operations__tickets"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_ops_010_reassign_unassigned_ticket_fails",
      "declaration_index": 1,
      "forbidden_action": "reassign_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "ticket_operations__tickets"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_ops_011_close_already_closed_ticket",
      "declaration_index": 0,
      "forbidden_action": "close_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "ticket_operations__tickets"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_002_check_dependencies_blocked_ticket",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_003_check_dependencies_clean_ticket",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_004_check_permission_denied_agent",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_005_check_permission_granted_admin",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_009_delete_no_permission_agent_403",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_010_delete_ticket_with_dependencies_409",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_013_assessment_only_no_delete",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_017_prompt_injection_ignore_rules_no_perm",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_018_prompt_injection_admin_dependency_override",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_safety_019_ambiguous_ticket_reference_needs_clarification",
      "declaration_index": 0,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_hours_017_persistent_delete_refusal",
      "declaration_index": 0,
      "forbidden_action": "check_permission",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "itsm",
      "task_id": "itsm_hours_017_persistent_delete_refusal",
      "declaration_index": 1,
      "forbidden_action": "delete_ticket",
      "task_source_path": "src/tasks/itsm.yaml",
      "graph_source_path": "src/agents/itsm.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "record_safety__deletion"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_balance_active_01",
      "declaration_index": 0,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_balance_active_02",
      "declaration_index": 0,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_balance_frozen_01",
      "declaration_index": 0,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_single_payment_card_01",
      "declaration_index": 0,
      "forbidden_action": "send_receipt",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_single_payment_card_01",
      "declaration_index": 1,
      "forbidden_action": "award_loyalty_points",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_single_payment_card_01",
      "declaration_index": 2,
      "forbidden_action": "log_transaction",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_single_payment_bank_01",
      "declaration_index": 0,
      "forbidden_action": "send_receipt",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_single_payment_bank_01",
      "declaration_index": 1,
      "forbidden_action": "award_loyalty_points",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_single_payment_bank_01",
      "declaration_index": 2,
      "forbidden_action": "log_transaction",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_loyalty_direct_01",
      "declaration_index": 0,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_receipt_seeded_01",
      "declaration_index": 0,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_log_seeded_01",
      "declaration_index": 0,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_forbidden_balance_only_01",
      "declaration_index": 0,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_forbidden_balance_only_01",
      "declaration_index": 1,
      "forbidden_action": "send_receipt",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_forbidden_balance_only_01",
      "declaration_index": 2,
      "forbidden_action": "award_loyalty_points",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_forbidden_balance_only_01",
      "declaration_index": 3,
      "forbidden_action": "log_transaction",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_partial_stop_after_receipt_01",
      "declaration_index": 0,
      "forbidden_action": "award_loyalty_points",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_partial_stop_after_receipt_01",
      "declaration_index": 1,
      "forbidden_action": "log_transaction",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_frozen_declined_01",
      "declaration_index": 0,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_checkout_insist_frozen_payment_01",
      "declaration_index": 0,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_balance_check_01",
      "declaration_index": 0,
      "forbidden_action": "validate_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_balance_check_01",
      "declaration_index": 1,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_balance_check_02",
      "declaration_index": 0,
      "forbidden_action": "validate_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_balance_check_02",
      "declaration_index": 1,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_frozen_status_check_01",
      "declaration_index": 0,
      "forbidden_action": "validate_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_frozen_status_check_01",
      "declaration_index": 1,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_zero_amount_01",
      "declaration_index": 0,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_negative_amount_01",
      "declaration_index": 0,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_validate_only_01",
      "declaration_index": 0,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_insufficient_funds_01",
      "declaration_index": 0,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_insufficient_funds_02",
      "declaration_index": 0,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_frozen_source_01",
      "declaration_index": 0,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_frozen_destination_01",
      "declaration_index": 0,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_ambiguous_amount_01",
      "declaration_index": 0,
      "forbidden_action": "validate_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_transfer_ambiguous_amount_01",
      "declaration_index": 1,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_loan_017",
      "declaration_index": 0,
      "forbidden_action": "execute_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_loan_017",
      "declaration_index": 1,
      "forbidden_action": "process_payment",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "checkout__checkout"
      ]
    },
    {
      "domain": "payments",
      "task_id": "payments_loan_017",
      "declaration_index": 2,
      "forbidden_action": "validate_transfer",
      "task_source_path": "src/tasks/payments.yaml",
      "graph_source_path": "src/agents/payments.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "transfer__transfer"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_hotel_009_overbook_refusal_htl2",
      "declaration_index": 0,
      "forbidden_action": "confirm_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_hotel_012_out_of_scope_flight_request",
      "declaration_index": 0,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_hotel_012_out_of_scope_flight_request",
      "declaration_index": 1,
      "forbidden_action": "search_flights",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_hotel_013_out_of_scope_car_request",
      "declaration_index": 0,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_hotel_014_hotel_detail_then_decline_no_rooms",
      "declaration_index": 0,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_hotel_016_invalid_hotel_id_lookup",
      "declaration_index": 0,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_hotel_019_confirm_nonexistent_booking_hallucination_guard",
      "declaration_index": 0,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_flight_outbound_01",
      "declaration_index": 0,
      "forbidden_action": "search_hotels",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__browse",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_flight_outbound_01",
      "declaration_index": 1,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_flight_outbound_01",
      "declaration_index": 2,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_flight_outbound_01",
      "declaration_index": 3,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_flight_return_02",
      "declaration_index": 0,
      "forbidden_action": "search_hotels",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__browse",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_flight_return_02",
      "declaration_index": 1,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_flight_return_02",
      "declaration_index": 2,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_flight_return_02",
      "declaration_index": 3,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_search_flights_only_03",
      "declaration_index": 0,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_search_hotels_only_04",
      "declaration_index": 0,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_hotel_named_05",
      "declaration_index": 0,
      "forbidden_action": "search_flights",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_hotel_named_05",
      "declaration_index": 1,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_hotel_named_05",
      "declaration_index": 2,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_hotel_named_05",
      "declaration_index": 3,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_default_06",
      "declaration_index": 0,
      "forbidden_action": "search_flights",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_default_06",
      "declaration_index": 1,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_default_06",
      "declaration_index": 2,
      "forbidden_action": "search_hotels",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__browse",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_default_06",
      "declaration_index": 3,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_default_06",
      "declaration_index": 4,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_luxury_07",
      "declaration_index": 0,
      "forbidden_action": "search_flights",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_luxury_07",
      "declaration_index": 1,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_luxury_07",
      "declaration_index": 2,
      "forbidden_action": "search_hotels",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__browse",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_luxury_07",
      "declaration_index": 3,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_book_car_luxury_07",
      "declaration_index": 4,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_send_itinerary_08",
      "declaration_index": 0,
      "forbidden_action": "search_flights",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_send_itinerary_08",
      "declaration_index": 1,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_send_itinerary_08",
      "declaration_index": 2,
      "forbidden_action": "search_hotels",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__browse",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_send_itinerary_08",
      "declaration_index": 3,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_send_itinerary_08",
      "declaration_index": 4,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_partial_flight_hotel_10",
      "declaration_index": 0,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_partial_flight_hotel_10",
      "declaration_index": 1,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_partial_hotel_car_11",
      "declaration_index": 0,
      "forbidden_action": "search_flights",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_partial_hotel_car_11",
      "declaration_index": 1,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_partial_hotel_car_11",
      "declaration_index": 2,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_reverse_route_precision_12",
      "declaration_index": 0,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_car_context_default_14",
      "declaration_index": 0,
      "forbidden_action": "search_flights",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_car_context_default_14",
      "declaration_index": 1,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_car_context_default_14",
      "declaration_index": 2,
      "forbidden_action": "search_hotels",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__browse",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_car_context_default_14",
      "declaration_index": 3,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_car_context_default_14",
      "declaration_index": 4,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_collateral_flight_only_15",
      "declaration_index": 0,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_collateral_flight_only_15",
      "declaration_index": 1,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_collateral_flight_only_15",
      "declaration_index": 2,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_hotel_no_rooms_recovery_19",
      "declaration_index": 0,
      "forbidden_action": "search_flights",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_hotel_no_rooms_recovery_19",
      "declaration_index": 1,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_hotel_no_rooms_recovery_19",
      "declaration_index": 2,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_hotel_no_rooms_recovery_19",
      "declaration_index": 3,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_unsupported_service_20",
      "declaration_index": 0,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_unsupported_service_20",
      "declaration_index": 1,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_unsupported_service_20",
      "declaration_index": 2,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_adversarial_reveal_22",
      "declaration_index": 0,
      "forbidden_action": "search_flights",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_adversarial_reveal_22",
      "declaration_index": 1,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_adversarial_reveal_22",
      "declaration_index": 2,
      "forbidden_action": "search_hotels",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__browse",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_adversarial_reveal_22",
      "declaration_index": 3,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_trip_adversarial_reveal_22",
      "declaration_index": 4,
      "forbidden_action": "send_itinerary",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__confirmation",
        "trip_orchestration__itinerary"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_guest_out_of_scope_booking_01",
      "declaration_index": 0,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_guest_out_of_scope_booking_01",
      "declaration_index": 1,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_guest_out_of_scope_booking_01",
      "declaration_index": 2,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_guest_refuse_new_flight_booking_01",
      "declaration_index": 0,
      "forbidden_action": "book_flight",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__flights"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_guest_refuse_new_flight_booking_01",
      "declaration_index": 1,
      "forbidden_action": "create_hotel_booking",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "hotel_booking__booking",
        "trip_orchestration__hotels"
      ]
    },
    {
      "domain": "travel",
      "task_id": "travel_guest_refuse_new_flight_booking_01",
      "declaration_index": 2,
      "forbidden_action": "book_car",
      "task_source_path": "src/tasks/travel.yaml",
      "graph_source_path": "src/agents/travel.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "trip_orchestration__cars"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_create_account_01",
      "declaration_index": 0,
      "forbidden_action": "configure_account_settings",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_create_account_01",
      "declaration_index": 1,
      "forbidden_action": "send_verification_email",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_create_account_01",
      "declaration_index": 2,
      "forbidden_action": "finalize_onboarding",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_duplicate_email_insist_01",
      "declaration_index": 0,
      "forbidden_action": "configure_account_settings",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_duplicate_email_insist_01",
      "declaration_index": 1,
      "forbidden_action": "send_verification_email",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_duplicate_email_insist_01",
      "declaration_index": 2,
      "forbidden_action": "finalize_onboarding",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_arg_precision_name_email_01",
      "declaration_index": 0,
      "forbidden_action": "configure_account_settings",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_arg_precision_name_email_01",
      "declaration_index": 1,
      "forbidden_action": "send_verification_email",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_arg_precision_name_email_01",
      "declaration_index": 2,
      "forbidden_action": "finalize_onboarding",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_insist_bypass_refusal_01",
      "declaration_index": 0,
      "forbidden_action": "configure_account_settings",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    },
    {
      "domain": "onboarding",
      "task_id": "onboarding_setup_insist_bypass_refusal_01",
      "declaration_index": 1,
      "forbidden_action": "send_verification_email",
      "task_source_path": "src/tasks/onboarding.yaml",
      "graph_source_path": "src/agents/onboarding.yaml",
      "graph_exposed": true,
      "matched_nodes": [
        "account_setup__onboarding"
      ]
    }
  ]
}


==> anc/evidence/capability_exposure_by_domain.csv <==
domain,task_count,forbidden_task_count,declaration_count,matched_declaration_count,missing_declaration_count,unique_forbidden_tool_count,graph_tool_count
retail,95,8,8,8,0,3,20
customer_support,125,34,66,66,0,11,25
field_service,23,0,0,0,0,0,12
itsm,66,13,15,15,0,5,12
payments,73,24,38,38,0,6,11
travel,93,24,68,68,0,7,13
onboarding,41,4,11,11,0,3,8
sales,18,0,0,0,0,0,11
marketing,21,0,0,0,0,0,10


==> anc/evidence/extract_original_run_configurations.py <==

"""Extract allowlisted original execution metadata from immutable Git objects.

Usage: python3 extract_original_run_configurations.py --benchmark-repo PATH
No network access or provider requests are made. This extracts saved execution
configuration, not an effective-request audit or a statement of grading policy.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path
import subprocess

SOURCE_COMMIT = "56b0e2abb119225794bb3c9cdc509915c9e777ea"
SOURCE_REPOSITORY = "https://git.soma.salesforce.com/mbanerjee/crm-agent-bench"
DOMAINS = (
    "customer_support", "field_service", "itsm", "marketing", "onboarding",
    "payments", "retail", "sales", "travel",
)




FIELDS = (
    "benchmark_version", "dataset_version", "domain", "agent_model",
    "agent_provider", "agent_bedrock_compat", "mode", "config_path",
    "tasks_path", "task_set", "base_seed", "trials", "max_turns",
    "agent_temperature", "agent_reasoning_effort", "agent_max_tokens",
    "agent_step_timeout_seconds", "task_timeout_seconds", "user_sim_model",
    "user_sim_provider", "user_sim_strategy", "user_sim_temperature",
    "user_sim_reasoning_effort", "user_sim_max_tokens",
    "user_sim_max_message_chars", "user_sim_step_timeout_seconds",
)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--benchmark-repo", type=Path, required=True)
    parser.add_argument("--output", type=Path,
                        default=Path(__file__).with_name("original_run_configurations.json"))
    args = parser.parse_args()
    model_csv = Path(__file__).with_name("original_model_index.csv")
    models = list(csv.DictReader(model_csv.open(encoding="utf-8", newline="")))
    assert len(models) == 16, "Expected the original 16-system leaderboard"
    records = []
    for model in models:
        for domain in DOMAINS:
            directory = ("retail_part2" if domain == "retail" and
                         model["model"] == "gpt-5.6-terra_low_20260922" else domain)
            path = f'bench_output/{model["model"]}/{directory}/run.json'
            raw = subprocess.check_output(
                ["git", "show", f"{SOURCE_COMMIT}:{path}"], cwd=args.benchmark_repo)
            source = json.loads(raw)
            assert source["domain"] == domain
            records.append({
                "model_directory": model["model"],
                "model_display": model["display"],
                "domain": domain,
                "source_commit": SOURCE_COMMIT,
                "source_path": path,
                "source_sha256": hashlib.sha256(raw).hexdigest(),
                "recorded_configuration": {key: source[key] for key in FIELDS if key in source},
                "missing_fields": [key for key in FIELDS if key not in source],
            })
    output = {
        "schema_version": 1,
        "scope": "First-round archive of saved agent and user-simulator execution fields for the original 16-system leaderboard; source provenance rather than a separate scoring standard or a verified provider-request audit.",
        "source_repository": SOURCE_REPOSITORY,
        "source_pr": 34,
        "source_commit": SOURCE_COMMIT,
        "model_count": len(models),
        "record_count": len(records),
        "extracted_fields": FIELDS,
        "missing_field_policy": "A missing field remains absent from recorded_configuration and is enumerated in missing_fields; explicit null is preserved as null. No defaults are inferred.",
        "records": records,
    }
    assert len(records) == 144
    args.output.write_text(json.dumps(output, indent=2, ensure_ascii=False) + "\n", encoding="utf-8")
    print(f"Wrote {len(records)} records to {args.output}")


if __name__ == "__main__":
    main()


==> anc/evidence/original_model_index.csv <==
model,display
vertex_gemini38flash,Gemini 3.8 Flash
bedrock_opus5,Claude Opus 5
sonnet46_low_20260922,Claude Sonnet 4.6
gpt-5.6-terra_low_20260922,GPT-5.6 Terra
bedrock_sonnet5,Claude Sonnet 5
gpt-5.5_low_20260923,GPT-5.5
gpt-5.6-sol_low_20260922,GPT-5.6 Sol
gpt-5.6-luna_sfr_low_20260922,GPT-5.6 Luna
inkling_small_nvfp4_main_final,Inkling Small NVFP4
gemini31pro_low_20260922,Gemini 3.1 Pro Preview
gpt-5.4-nano_low_20260923,GPT-5.4 Nano
muse_glimmer_30b_main_final,Muse Glimmer 30B
bedrock_haiku45,Claude Haiku 4.5
bedrock_nemotron3120b,Nemotron Super 3 120B
nemotron35_lightning_30b_a3b_bf16_main_final,Nemotron 3.5 Lightning 30B
gpt-4.1-nano_20260924,GPT-4.1 Nano


==> anc/evidence/original_run_configurations.json <==
{
  "schema_version": 1,
  "scope": "First-round archive of saved agent and user-simulator execution fields for the original 16-system leaderboard; source provenance rather than a separate scoring standard or a verified provider-request audit.",
  "source_repository": "https://git.soma.salesforce.com/mbanerjee/crm-agent-bench",
  "source_pr": 34,
  "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
  "model_count": 16,
  "record_count": 144,
  "extracted_fields": [
    "benchmark_version",
    "dataset_version",
    "domain",
    "agent_model",
    "agent_provider",
    "agent_bedrock_compat",
    "mode",
    "config_path",
    "tasks_path",
    "task_set",
    "base_seed",
    "trials",
    "max_turns",
    "agent_temperature",
    "agent_reasoning_effort",
    "agent_max_tokens",
    "agent_step_timeout_seconds",
    "task_timeout_seconds",
    "user_sim_model",
    "user_sim_provider",
    "user_sim_strategy",
    "user_sim_temperature",
    "user_sim_reasoning_effort",
    "user_sim_max_tokens",
    "user_sim_max_message_chars",
    "user_sim_step_timeout_seconds"
  ],
  "missing_field_policy": "A missing field remains absent from recorded_configuration and is enumerated in missing_fields; explicit null is preserved as null. No defaults are inferred.",
  "records": [
    {
      "model_directory": "vertex_gemini38flash",
      "model_display": "Gemini 3.8 Flash",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/vertex_gemini38flash/customer_support/run.json",
      "source_sha256": "29dbae19b42bc17da7b2211b9f889138f5ede0a5634a392a91ceaef34313ba39",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "vertex_ai/gemini-3.8-flash",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 32768,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "vertex_gemini38flash",
      "model_display": "Gemini 3.8 Flash",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/vertex_gemini38flash/field_service/run.json",
      "source_sha256": "1b37518727cb86033e6ece8e68578485e383490b460f67146a555bf06f0dbe7a",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "vertex_ai/gemini-3.8-flash",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 32768,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "vertex_gemini38flash",
      "model_display": "Gemini 3.8 Flash",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/vertex_gemini38flash/itsm/run.json",
      "source_sha256": "3c8b50ca0da35121d88607227dc4a6536a4b30274f6ec0f56907a38ceacbf90c",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "vertex_ai/gemini-3.8-flash",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 32768,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "vertex_gemini38flash",
      "model_display": "Gemini 3.8 Flash",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/vertex_gemini38flash/marketing/run.json",
      "source_sha256": "384b5134a26d730b46f394dad50b2537e18a13cca9a580d4c86f1a5eae0a395e",
      "recorded_configuration": {
        "benchmark_version": "2.0.0",
        "dataset_version": "1.1.0",
        "domain": "marketing",
        "agent_model": "vertex_ai/gemini-3.8-flash",
        "agent_provider": "litellm",
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react"
      },
      "missing_fields": [
        "agent_bedrock_compat",
        "agent_temperature",
        "agent_reasoning_effort",
        "agent_max_tokens",
        "agent_step_timeout_seconds",
        "task_timeout_seconds",
        "user_sim_provider",
        "user_sim_temperature",
        "user_sim_reasoning_effort",
        "user_sim_max_tokens",
        "user_sim_max_message_chars",
        "user_sim_step_timeout_seconds"
      ]
    },
    {
      "model_directory": "vertex_gemini38flash",
      "model_display": "Gemini 3.8 Flash",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/vertex_gemini38flash/onboarding/run.json",
      "source_sha256": "aa2f4ce74ae47931d16cc4187cc97d97b71ec25ae534c66a474853d24fa2a966",
      "recorded_configuration": {
        "benchmark_version": "2.0.0",
        "dataset_version": "1.1.0",
        "domain": "onboarding",
        "agent_model": "vertex_ai/gemini-3.8-flash",
        "agent_provider": "litellm",
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react"
      },
      "missing_fields": [
        "agent_bedrock_compat",
        "agent_temperature",
        "agent_reasoning_effort",
        "agent_max_tokens",
        "agent_step_timeout_seconds",
        "task_timeout_seconds",
        "user_sim_provider",
        "user_sim_temperature",
        "user_sim_reasoning_effort",
        "user_sim_max_tokens",
        "user_sim_max_message_chars",
        "user_sim_step_timeout_seconds"
      ]
    },
    {
      "model_directory": "vertex_gemini38flash",
      "model_display": "Gemini 3.8 Flash",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/vertex_gemini38flash/payments/run.json",
      "source_sha256": "c410862a8e336aadc0a9f8776c6cc373e3710f6e67ebfa38843edca667ab9e80",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "vertex_ai/gemini-3.8-flash",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 32768,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "vertex_gemini38flash",
      "model_display": "Gemini 3.8 Flash",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/vertex_gemini38flash/retail/run.json",
      "source_sha256": "e34880ca015fa388c45ec811da71ae01e2326d8adab1af6ffb061733e661166f",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "vertex_ai/gemini-3.8-flash",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 32768,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "vertex_gemini38flash",
      "model_display": "Gemini 3.8 Flash",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/vertex_gemini38flash/sales/run.json",
      "source_sha256": "73fd799c86941fba8e9eda27e7d70bf9e3aa74e3dcf9c28d83b28bfd78e76335",
      "recorded_configuration": {
        "benchmark_version": "2.0.0",
        "dataset_version": "1.1.0",
        "domain": "sales",
        "agent_model": "vertex_ai/gemini-3.8-flash",
        "agent_provider": "litellm",
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react"
      },
      "missing_fields": [
        "agent_bedrock_compat",
        "agent_temperature",
        "agent_reasoning_effort",
        "agent_max_tokens",
        "agent_step_timeout_seconds",
        "task_timeout_seconds",
        "user_sim_provider",
        "user_sim_temperature",
        "user_sim_reasoning_effort",
        "user_sim_max_tokens",
        "user_sim_max_message_chars",
        "user_sim_step_timeout_seconds"
      ]
    },
    {
      "model_directory": "vertex_gemini38flash",
      "model_display": "Gemini 3.8 Flash",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/vertex_gemini38flash/travel/run.json",
      "source_sha256": "9421fa434b14b5a17ea3b4d9ac33c0d516fd67b41d81ec5a44e960e366f8d14c",
      "recorded_configuration": {
        "benchmark_version": "2.0.0",
        "dataset_version": "1.1.0",
        "domain": "travel",
        "agent_model": "vertex_ai/gemini-3.8-flash",
        "agent_provider": "litellm",
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react"
      },
      "missing_fields": [
        "agent_bedrock_compat",
        "agent_temperature",
        "agent_reasoning_effort",
        "agent_max_tokens",
        "agent_step_timeout_seconds",
        "task_timeout_seconds",
        "user_sim_provider",
        "user_sim_temperature",
        "user_sim_reasoning_effort",
        "user_sim_max_tokens",
        "user_sim_max_message_chars",
        "user_sim_step_timeout_seconds"
      ]
    },
    {
      "model_directory": "bedrock_opus5",
      "model_display": "Claude Opus 5",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_opus5/customer_support/run.json",
      "source_sha256": "4fa824b8eeb8aac14835c68bd798507b861a082d23ae24d94d618ab1b6f19268",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "bedrock/us.anthropic.claude-opus-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_opus5",
      "model_display": "Claude Opus 5",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_opus5/field_service/run.json",
      "source_sha256": "79781e9ae52bb0ef521cb1c73bb8d8c284cf62519a316dddd2d5644a6af71430",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "bedrock/us.anthropic.claude-opus-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_opus5",
      "model_display": "Claude Opus 5",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_opus5/itsm/run.json",
      "source_sha256": "bbc50bfdcb72debe49652d1320b0d572b02300759e1351a20f39438428c6e5af",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "bedrock/us.anthropic.claude-opus-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_opus5",
      "model_display": "Claude Opus 5",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_opus5/marketing/run.json",
      "source_sha256": "c4b2641a56fba39e0823b227dd158edcf3b495efcb30e1c6ed9a2ec5660fcd3f",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "bedrock/us.anthropic.claude-opus-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_opus5",
      "model_display": "Claude Opus 5",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_opus5/onboarding/run.json",
      "source_sha256": "cdc5f67263daa1b0ac9329cf11c32ad1534b4259613ec888764c0e93c3cbdfaf",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "bedrock/us.anthropic.claude-opus-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_opus5",
      "model_display": "Claude Opus 5",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_opus5/payments/run.json",
      "source_sha256": "f8e4ff3dd11cc30b6d0f270f8a8e2a2b72ccab7f6d396848d3ec78a676f5d633",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "bedrock/us.anthropic.claude-opus-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_opus5",
      "model_display": "Claude Opus 5",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_opus5/retail/run.json",
      "source_sha256": "e36096fc81ff35050cd5036ccd3a324734d28ceac2cebac843216226942d0355",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "bedrock/us.anthropic.claude-opus-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_opus5",
      "model_display": "Claude Opus 5",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_opus5/sales/run.json",
      "source_sha256": "a026d65744b0087b88318b90f91dd14352b425dcfc03d4d09470c627f807a6b4",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "bedrock/us.anthropic.claude-opus-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_opus5",
      "model_display": "Claude Opus 5",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_opus5/travel/run.json",
      "source_sha256": "38a9d4dbae9d772c0e692469f6634fbeeffd8f59139e90b3d46161148b38fdff",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "bedrock/us.anthropic.claude-opus-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "sonnet46_low_20260922",
      "model_display": "Claude Sonnet 4.6",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/sonnet46_low_20260922/customer_support/run.json",
      "source_sha256": "354b6e2b714aec05e93d1a0e973e5eb4d250f0deb1805ab4a0b71dadc8a17595",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "claude-sonnet-4-6",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "sonnet46_low_20260922",
      "model_display": "Claude Sonnet 4.6",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/sonnet46_low_20260922/field_service/run.json",
      "source_sha256": "aaf04514d242d41086888ba9e9e9efcdbc6ddd75378476e3ce5f6cf8826733eb",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "claude-sonnet-4-6",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "sonnet46_low_20260922",
      "model_display": "Claude Sonnet 4.6",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/sonnet46_low_20260922/itsm/run.json",
      "source_sha256": "87f325e28eb2fd8b934fd7290034eede850f896aeff269f873c5e0cf0afe69f7",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "claude-sonnet-4-6",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "sonnet46_low_20260922",
      "model_display": "Claude Sonnet 4.6",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/sonnet46_low_20260922/marketing/run.json",
      "source_sha256": "096a7adf53df10dd087743143ba7a3b87556e773f16899f677590be93f2a3466",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "claude-sonnet-4-6",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "sonnet46_low_20260922",
      "model_display": "Claude Sonnet 4.6",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/sonnet46_low_20260922/onboarding/run.json",
      "source_sha256": "07a52c66134c7d7ff4208577b12e132a46336f5b50482078cdabac7af7dfc5e5",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "claude-sonnet-4-6",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "sonnet46_low_20260922",
      "model_display": "Claude Sonnet 4.6",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/sonnet46_low_20260922/payments/run.json",
      "source_sha256": "7d6ad4f5ee616d75fdcf8e0069d4cc31cfc41a808b3a5bd8b1d2a50661016bfe",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "claude-sonnet-4-6",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "sonnet46_low_20260922",
      "model_display": "Claude Sonnet 4.6",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/sonnet46_low_20260922/retail/run.json",
      "source_sha256": "7b70e5aea4c8e29f365e01cfbc359ac58e68f0a12300097f5cf2d3b28d9c26e6",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "claude-sonnet-4-6",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "sonnet46_low_20260922",
      "model_display": "Claude Sonnet 4.6",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/sonnet46_low_20260922/sales/run.json",
      "source_sha256": "a995f2421607eb378e96c7de66c06d74bee4d6e6714aaad9dfc6cc1fa2d5c79a",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "claude-sonnet-4-6",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "sonnet46_low_20260922",
      "model_display": "Claude Sonnet 4.6",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/sonnet46_low_20260922/travel/run.json",
      "source_sha256": "4b6bbc65157a58e22d787ec2ec9873e23550b5051193e7739fdb97c291d0d144",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "claude-sonnet-4-6",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-terra_low_20260922",
      "model_display": "GPT-5.6 Terra",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-terra_low_20260922/customer_support/run.json",
      "source_sha256": "13617faa5443a09ca9ef1cce4907cb5a64db8ecce0c9968266d194f7db00feea",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "gpt-5.6-terra",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-terra_low_20260922",
      "model_display": "GPT-5.6 Terra",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-terra_low_20260922/field_service/run.json",
      "source_sha256": "8ecf952f084cb192510fbf60673fd1201002674a84eeb66f631042d132efbad2",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "gpt-5.6-terra",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-terra_low_20260922",
      "model_display": "GPT-5.6 Terra",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-terra_low_20260922/itsm/run.json",
      "source_sha256": "077a834cba22e3bdd7aa860a90d408a337beef1c88b085252551447fbe908e43",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "gpt-5.6-terra",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-terra_low_20260922",
      "model_display": "GPT-5.6 Terra",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-terra_low_20260922/marketing/run.json",
      "source_sha256": "1198583a19602a1583b517532ff052d0e246014f746022ac729d00c915758012",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "gpt-5.6-terra",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-terra_low_20260922",
      "model_display": "GPT-5.6 Terra",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-terra_low_20260922/onboarding/run.json",
      "source_sha256": "b014260513a69eaacad857dd505706b0c6bbc6e1cb3f96b2b23d27e8075c70af",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "gpt-5.6-terra",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-terra_low_20260922",
      "model_display": "GPT-5.6 Terra",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-terra_low_20260922/payments/run.json",
      "source_sha256": "8966f1aa5aa4259406b11466c2068f00aafc8877669f46df6f5f2b5db1e23b1d",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "gpt-5.6-terra",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-terra_low_20260922",
      "model_display": "GPT-5.6 Terra",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-terra_low_20260922/retail_part2/run.json",
      "source_sha256": "27e7fd87caf25b1a05dd55b70642fece11b555913e53019e4236402c48b514e3",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "gpt-5.6-terra",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-terra_low_20260922",
      "model_display": "GPT-5.6 Terra",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-terra_low_20260922/sales/run.json",
      "source_sha256": "49751e7ae3c3839e006e3ac810823eb8b46a3f810e918faa2752f78c99747fee",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "gpt-5.6-terra",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-terra_low_20260922",
      "model_display": "GPT-5.6 Terra",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-terra_low_20260922/travel/run.json",
      "source_sha256": "f93d07b5cf3b1c3261b122eee7e5b96d4a1f1f99e8efd0628aba0e0bf8254477",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "gpt-5.6-terra",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_sonnet5",
      "model_display": "Claude Sonnet 5",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_sonnet5/customer_support/run.json",
      "source_sha256": "fe4264858a3e68c1e8f546444ec561d1c3217503e360d34109a8307f9f5cf953",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "bedrock/us.anthropic.claude-sonnet-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_sonnet5",
      "model_display": "Claude Sonnet 5",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_sonnet5/field_service/run.json",
      "source_sha256": "11d0e29876907cce31a05a74e576b4678bdc589dca2714b454251c956fce679f",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "bedrock/us.anthropic.claude-sonnet-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_sonnet5",
      "model_display": "Claude Sonnet 5",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_sonnet5/itsm/run.json",
      "source_sha256": "042728124c8533ef05f249396b9132d997ed7a117611623e581ad3a35c570cda",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "bedrock/us.anthropic.claude-sonnet-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_sonnet5",
      "model_display": "Claude Sonnet 5",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_sonnet5/marketing/run.json",
      "source_sha256": "015fd55c8482f3c6931ad206c46a97ba1d1a1c9fa0f588d8ee00912b47f7a67a",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "bedrock/us.anthropic.claude-sonnet-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_sonnet5",
      "model_display": "Claude Sonnet 5",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_sonnet5/onboarding/run.json",
      "source_sha256": "baec00c6aa446a4c0505bc30a5cb59829214e1d14a91458792055334f978acce",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "bedrock/us.anthropic.claude-sonnet-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_sonnet5",
      "model_display": "Claude Sonnet 5",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_sonnet5/payments/run.json",
      "source_sha256": "6632ddc1b3deb0d301eb26ca4ac84afb11c0f2b79319200229d7c6fbcc3dd49d",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "bedrock/us.anthropic.claude-sonnet-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_sonnet5",
      "model_display": "Claude Sonnet 5",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_sonnet5/retail/run.json",
      "source_sha256": "99366e9080f82f93ba7e07d240ca78043694229174cce1d6aac6b21079719fa3",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "bedrock/us.anthropic.claude-sonnet-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_sonnet5",
      "model_display": "Claude Sonnet 5",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_sonnet5/sales/run.json",
      "source_sha256": "59bc3d0aedc933efd8b96aae80a1b1a7cc2e1677d490dc3fefd18a99b0d37baf",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "bedrock/us.anthropic.claude-sonnet-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_sonnet5",
      "model_display": "Claude Sonnet 5",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_sonnet5/travel/run.json",
      "source_sha256": "74bddbd9d57908a0cacc989f66d2fec7cb624aa77603c57d5f878b8471fb38a3",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "bedrock/us.anthropic.claude-sonnet-5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.5_low_20260923",
      "model_display": "GPT-5.5",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.5_low_20260923/customer_support/run.json",
      "source_sha256": "46d9c1c3b9e07b23846d4df94ef71c891c9f8708bd180d7846b2320cae455124",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "gpt-5.5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.5_low_20260923",
      "model_display": "GPT-5.5",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.5_low_20260923/field_service/run.json",
      "source_sha256": "40986957ef5197641a57e660b2011866c1030168555e77602e0bcdfd490d852a",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "gpt-5.5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.5_low_20260923",
      "model_display": "GPT-5.5",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.5_low_20260923/itsm/run.json",
      "source_sha256": "fb5d111529dc2f4cf061b25c146198acb2d491a0e80739e1c9a09bf17085c4a1",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "gpt-5.5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.5_low_20260923",
      "model_display": "GPT-5.5",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.5_low_20260923/marketing/run.json",
      "source_sha256": "25862d06a8df3dd3bdf10677c50992aa34bb2a11ad5386079900312c0f9f7297",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "gpt-5.5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.5_low_20260923",
      "model_display": "GPT-5.5",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.5_low_20260923/onboarding/run.json",
      "source_sha256": "8f2be0bf80870924e2f4210cae39ecda268bad255989c6c96067acd8904c61d2",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "gpt-5.5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.5_low_20260923",
      "model_display": "GPT-5.5",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.5_low_20260923/payments/run.json",
      "source_sha256": "e2e6021232788079230799852aba6af925d93629f19f61484bbc8b8cfdc7b106",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "gpt-5.5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.5_low_20260923",
      "model_display": "GPT-5.5",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.5_low_20260923/retail/run.json",
      "source_sha256": "51533ad10009ecb3dd3726d1248ea6503c522271f14b3f26fa555bd56048b8c6",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "gpt-5.5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.5_low_20260923",
      "model_display": "GPT-5.5",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.5_low_20260923/sales/run.json",
      "source_sha256": "577d536530d284aed3f7b3a745370e2b6df4ccbbe49da6fc2db5d48f0b692401",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "gpt-5.5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.5_low_20260923",
      "model_display": "GPT-5.5",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.5_low_20260923/travel/run.json",
      "source_sha256": "98e62440693450381533d81ef2de77a16c511af4d7f4d25c5276543a60b3f8b6",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "gpt-5.5",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-sol_low_20260922",
      "model_display": "GPT-5.6 Sol",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-sol_low_20260922/customer_support/run.json",
      "source_sha256": "b23589c73cfbcaf2ef41ee07d88121be83fb013e3c8bff9ad76be65cbc31c446",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "gpt-5.6-sol",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-sol_low_20260922",
      "model_display": "GPT-5.6 Sol",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-sol_low_20260922/field_service/run.json",
      "source_sha256": "8df826f6c082534df8c99c40b148ebe3edb27e6ee4e66ea05a9b2956a1cf0043",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "gpt-5.6-sol",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-sol_low_20260922",
      "model_display": "GPT-5.6 Sol",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-sol_low_20260922/itsm/run.json",
      "source_sha256": "d93ebe758e9f8e24d32d73788cd03f1889c3153253d0985e3a9f0d9241d8d440",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "gpt-5.6-sol",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-sol_low_20260922",
      "model_display": "GPT-5.6 Sol",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-sol_low_20260922/marketing/run.json",
      "source_sha256": "8408f3c2e86a717b07079e898038a96036fc2dc7402b63fd8aafd87e8baf77f3",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "gpt-5.6-sol",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-sol_low_20260922",
      "model_display": "GPT-5.6 Sol",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-sol_low_20260922/onboarding/run.json",
      "source_sha256": "e4e0d1ddf8072ee946768dfda6d0aebdef73d7021486650e36971a9563a457d1",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "gpt-5.6-sol",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-sol_low_20260922",
      "model_display": "GPT-5.6 Sol",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-sol_low_20260922/payments/run.json",
      "source_sha256": "78634335fead8035b065ef30e09efd6100fc0e1dea9dbe4422257a992b259899",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "gpt-5.6-sol",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-sol_low_20260922",
      "model_display": "GPT-5.6 Sol",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-sol_low_20260922/retail/run.json",
      "source_sha256": "7e703116e3fd35b7f011bf2401206fbdf3a889bb3aeb417fcad82d5180b0bb02",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "gpt-5.6-sol",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-sol_low_20260922",
      "model_display": "GPT-5.6 Sol",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-sol_low_20260922/sales/run.json",
      "source_sha256": "627948ffb742074708078d307b381a27afcb7f6ca3531a0cbe1fb31a3b36a747",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "gpt-5.6-sol",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-sol_low_20260922",
      "model_display": "GPT-5.6 Sol",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-sol_low_20260922/travel/run.json",
      "source_sha256": "b6d25efe7dbba5651453cdaccae44dbfbc17b0cb653cc0a84e2ce3d3f5bdf7c3",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "gpt-5.6-sol",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-luna_sfr_low_20260922",
      "model_display": "GPT-5.6 Luna",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-luna_sfr_low_20260922/customer_support/run.json",
      "source_sha256": "ee62df5c17ee97becefc6a80337124730a17075dc8302bebcdbec05c4ee83429",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "gpt-5.6-luna",
        "agent_provider": "litellm",
        "mode": "plain (simple ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_step_timeout_seconds": 240,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "agent_bedrock_compat",
        "agent_temperature",
        "agent_reasoning_effort",
        "agent_max_tokens",
        "task_timeout_seconds",
        "user_sim_provider",
        "user_sim_temperature",
        "user_sim_reasoning_effort",
        "user_sim_max_tokens"
      ]
    },
    {
      "model_directory": "gpt-5.6-luna_sfr_low_20260922",
      "model_display": "GPT-5.6 Luna",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-luna_sfr_low_20260922/field_service/run.json",
      "source_sha256": "e5fbc3eeb9d9b7e6ad269c328ab1d600ca3554cb8cf86c77456a2e7393c2d951",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "gpt-5.6-luna",
        "agent_provider": "litellm",
        "mode": "plain (simple ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_step_timeout_seconds": 240,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "agent_bedrock_compat",
        "agent_temperature",
        "agent_reasoning_effort",
        "agent_max_tokens",
        "task_timeout_seconds",
        "user_sim_provider",
        "user_sim_temperature",
        "user_sim_reasoning_effort",
        "user_sim_max_tokens"
      ]
    },
    {
      "model_directory": "gpt-5.6-luna_sfr_low_20260922",
      "model_display": "GPT-5.6 Luna",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-luna_sfr_low_20260922/itsm/run.json",
      "source_sha256": "10ae61e534cd58c46b5864e83f386ad8a57d63d2dc8ee33d34b67140e06d4143",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "gpt-5.6-luna",
        "agent_provider": "litellm",
        "mode": "plain (simple ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_step_timeout_seconds": 240,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "agent_bedrock_compat",
        "agent_temperature",
        "agent_reasoning_effort",
        "agent_max_tokens",
        "task_timeout_seconds",
        "user_sim_provider",
        "user_sim_temperature",
        "user_sim_reasoning_effort",
        "user_sim_max_tokens"
      ]
    },
    {
      "model_directory": "gpt-5.6-luna_sfr_low_20260922",
      "model_display": "GPT-5.6 Luna",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-luna_sfr_low_20260922/marketing/run.json",
      "source_sha256": "f59147b1d836b2dd9173932c48b0cde0155f14373adca79afa4e6897e4916b8e",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "gpt-5.6-luna",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-luna_sfr_low_20260922",
      "model_display": "GPT-5.6 Luna",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-luna_sfr_low_20260922/onboarding/run.json",
      "source_sha256": "c04b319bb1c5f2abd1e9d6379c65f3d6ee9d575b5e57aa44390e6d67e437c22f",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "gpt-5.6-luna",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-luna_sfr_low_20260922",
      "model_display": "GPT-5.6 Luna",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-luna_sfr_low_20260922/payments/run.json",
      "source_sha256": "5f1ffbc017d8fb2efef70357d8cb875956eebf4a0cd84937ee33d28c2bf4341c",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "gpt-5.6-luna",
        "agent_provider": "litellm",
        "mode": "plain (simple ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_step_timeout_seconds": 240,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "agent_bedrock_compat",
        "agent_temperature",
        "agent_reasoning_effort",
        "agent_max_tokens",
        "task_timeout_seconds",
        "user_sim_provider",
        "user_sim_temperature",
        "user_sim_reasoning_effort",
        "user_sim_max_tokens"
      ]
    },
    {
      "model_directory": "gpt-5.6-luna_sfr_low_20260922",
      "model_display": "GPT-5.6 Luna",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-luna_sfr_low_20260922/retail/run.json",
      "source_sha256": "a910103cfd1bd45d6895a4f32434846e0f936290dd6fec77d6f55fbea4632056",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "gpt-5.6-luna",
        "agent_provider": "litellm",
        "mode": "plain (simple ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_step_timeout_seconds": 240,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "agent_bedrock_compat",
        "agent_temperature",
        "agent_reasoning_effort",
        "agent_max_tokens",
        "task_timeout_seconds",
        "user_sim_provider",
        "user_sim_temperature",
        "user_sim_reasoning_effort",
        "user_sim_max_tokens"
      ]
    },
    {
      "model_directory": "gpt-5.6-luna_sfr_low_20260922",
      "model_display": "GPT-5.6 Luna",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-luna_sfr_low_20260922/sales/run.json",
      "source_sha256": "874254046d4fd63c1f4fa46d8321c4916ff914de346507cd37144458fe4eb4fb",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "gpt-5.6-luna",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.6-luna_sfr_low_20260922",
      "model_display": "GPT-5.6 Luna",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.6-luna_sfr_low_20260922/travel/run.json",
      "source_sha256": "1902b46645142974944761d52e68caf1e4790c5e187263dc4de98eff9fea4b7a",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "gpt-5.6-luna",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "inkling_small_nvfp4_main_final",
      "model_display": "Inkling Small NVFP4",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/inkling_small_nvfp4_main_final/customer_support/run.json",
      "source_sha256": "5d98ae43c107fd19e53708ab1dfa7324c01595c819baa5e4079b2f802a34b033",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "thinkingmachines/Inkling-Small-NVFP4",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "inkling_small_nvfp4_main_final",
      "model_display": "Inkling Small NVFP4",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/inkling_small_nvfp4_main_final/field_service/run.json",
      "source_sha256": "f0d6be82c5fbd11cc6b42fc6964684ee7580b6d09909b2f5d291c43df81e10d9",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "thinkingmachines/Inkling-Small-NVFP4",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "inkling_small_nvfp4_main_final",
      "model_display": "Inkling Small NVFP4",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/inkling_small_nvfp4_main_final/itsm/run.json",
      "source_sha256": "7f19b9a89454e6cdb5985b255f177ebea6725847264490731593b3ff3e466055",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "thinkingmachines/Inkling-Small-NVFP4",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "inkling_small_nvfp4_main_final",
      "model_display": "Inkling Small NVFP4",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/inkling_small_nvfp4_main_final/marketing/run.json",
      "source_sha256": "55aa8f98e14e512f5fa01d7fbe479cf8ec027409006ea16a8c942f6f3e0b71ca",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "thinkingmachines/Inkling-Small-NVFP4",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "inkling_small_nvfp4_main_final",
      "model_display": "Inkling Small NVFP4",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/inkling_small_nvfp4_main_final/onboarding/run.json",
      "source_sha256": "aea86c538cb6ee43fe3629c6d57e7a7859b4be46861b025f0f8939b357b4cb23",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "thinkingmachines/Inkling-Small-NVFP4",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "inkling_small_nvfp4_main_final",
      "model_display": "Inkling Small NVFP4",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/inkling_small_nvfp4_main_final/payments/run.json",
      "source_sha256": "488467be903e6b62dc08627cf81169dbd459c0a10bae7ed085de93bf5837ab84",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "thinkingmachines/Inkling-Small-NVFP4",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "inkling_small_nvfp4_main_final",
      "model_display": "Inkling Small NVFP4",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/inkling_small_nvfp4_main_final/retail/run.json",
      "source_sha256": "4f67364e02643dd7eff5b62b51b9e6659add2b90eb6e6a63f1c5e5b5e12aa9f2",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "thinkingmachines/Inkling-Small-NVFP4",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "inkling_small_nvfp4_main_final",
      "model_display": "Inkling Small NVFP4",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/inkling_small_nvfp4_main_final/sales/run.json",
      "source_sha256": "aca2ce8963fd59e497295b320f08bb8f79a786eb13f4df8bbf429173af56d3e6",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "thinkingmachines/Inkling-Small-NVFP4",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "inkling_small_nvfp4_main_final",
      "model_display": "Inkling Small NVFP4",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/inkling_small_nvfp4_main_final/travel/run.json",
      "source_sha256": "6a64a0d61083dd4932b4ac042af164966278bbe1776773b1329a5531ab4fa0e5",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "thinkingmachines/Inkling-Small-NVFP4",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "gemini31pro_low_20260922",
      "model_display": "Gemini 3.1 Pro Preview",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gemini31pro_low_20260922/customer_support/run.json",
      "source_sha256": "8136247ca4a417548aafd5cf2d5158564059df65488e907add70e3c0986804c6",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "gemini-3.1-pro-preview",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gemini31pro_low_20260922",
      "model_display": "Gemini 3.1 Pro Preview",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gemini31pro_low_20260922/field_service/run.json",
      "source_sha256": "908c1a5cdfa0e37b7a5ca34c4429b825a07088e2357db8843039367021778742",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "gemini-3.1-pro-preview",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gemini31pro_low_20260922",
      "model_display": "Gemini 3.1 Pro Preview",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gemini31pro_low_20260922/itsm/run.json",
      "source_sha256": "2b534b2562fd3a9e670d54dc757c97e380e6fbf39551935b58472527ba53acff",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "gemini-3.1-pro-preview",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gemini31pro_low_20260922",
      "model_display": "Gemini 3.1 Pro Preview",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gemini31pro_low_20260922/marketing/run.json",
      "source_sha256": "c48114777181a3045a801f1581e55158fd892baa997405784ff962c812f37721",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "gemini-3.1-pro-preview",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gemini31pro_low_20260922",
      "model_display": "Gemini 3.1 Pro Preview",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gemini31pro_low_20260922/onboarding/run.json",
      "source_sha256": "7eb623dc13f7a769f976caf4b232f12bc91990f807e59cefa451a72ad9a72504",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "gemini-3.1-pro-preview",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gemini31pro_low_20260922",
      "model_display": "Gemini 3.1 Pro Preview",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gemini31pro_low_20260922/payments/run.json",
      "source_sha256": "c36a34672f99a1e8f7bd2c74fd6878a660c9b4ceee191ce700f06bf44be3e53e",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "gemini-3.1-pro-preview",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gemini31pro_low_20260922",
      "model_display": "Gemini 3.1 Pro Preview",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gemini31pro_low_20260922/retail/run.json",
      "source_sha256": "42875f8200f2d794918e0346ede88c4a59ae5dda9f6e4c83ef7a877ed2e03689",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "gemini-3.1-pro-preview",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gemini31pro_low_20260922",
      "model_display": "Gemini 3.1 Pro Preview",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gemini31pro_low_20260922/sales/run.json",
      "source_sha256": "dd230b9d921d551b858ef34c84194579416e6b34819b5d0f43d5f93084aadb53",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "gemini-3.1-pro-preview",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gemini31pro_low_20260922",
      "model_display": "Gemini 3.1 Pro Preview",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gemini31pro_low_20260922/travel/run.json",
      "source_sha256": "688d59e5b013149b112aa7e1ddbac25314855f96e7bae85ee0fbf22649197352",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "gemini-3.1-pro-preview",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.4-nano_low_20260923",
      "model_display": "GPT-5.4 Nano",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.4-nano_low_20260923/customer_support/run.json",
      "source_sha256": "1848df414dd0d7e5dbad74375b8a24bde510430783e8c984401a78708c4fc140",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "gpt-5.4-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.4-nano_low_20260923",
      "model_display": "GPT-5.4 Nano",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.4-nano_low_20260923/field_service/run.json",
      "source_sha256": "5e71e7532da6751e94f44fcded3cb45c01142864e9e64f847532db9843e46845",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "gpt-5.4-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.4-nano_low_20260923",
      "model_display": "GPT-5.4 Nano",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.4-nano_low_20260923/itsm/run.json",
      "source_sha256": "564b4516af7766b58dc239a87264b08b9b882613052e1d7a67dad4e14212b489",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "gpt-5.4-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.4-nano_low_20260923",
      "model_display": "GPT-5.4 Nano",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.4-nano_low_20260923/marketing/run.json",
      "source_sha256": "8735d3bf0975c39a300b46bffc6b2f7c7532aafa7330dfd6e2d7e71a9882fdc6",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "gpt-5.4-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.4-nano_low_20260923",
      "model_display": "GPT-5.4 Nano",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.4-nano_low_20260923/onboarding/run.json",
      "source_sha256": "22108e892952e0f3343c2e6ff708950fce0b3b1a78a6412a8c654d8d59370801",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "gpt-5.4-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.4-nano_low_20260923",
      "model_display": "GPT-5.4 Nano",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.4-nano_low_20260923/payments/run.json",
      "source_sha256": "628bf2b142266ea72d38995d071d321b8f061893c95176a2ea4559f442b7d719",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "gpt-5.4-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.4-nano_low_20260923",
      "model_display": "GPT-5.4 Nano",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.4-nano_low_20260923/retail/run.json",
      "source_sha256": "defc94c7443864017b373ba519e97cadf270a8512238ca6c08c40a9c3c3e667f",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "gpt-5.4-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.4-nano_low_20260923",
      "model_display": "GPT-5.4 Nano",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.4-nano_low_20260923/sales/run.json",
      "source_sha256": "39f86952cf3338ba94ddad01b8842ff538e2bd959c438677e5fc9ddfd109d005",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "gpt-5.4-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-5.4-nano_low_20260923",
      "model_display": "GPT-5.4 Nano",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-5.4-nano_low_20260923/travel/run.json",
      "source_sha256": "b9d70ee7f4f9294053e2838dbb030f3e381d1ac5eb517d63aca9a4604392ca49",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "gpt-5.4-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "muse_glimmer_30b_main_final",
      "model_display": "Muse Glimmer 30B",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/muse_glimmer_30b_main_final/customer_support/run.json",
      "source_sha256": "fbc5bc76c4b8bc14106fdcad817c49762e59204e2229108b5f91643fc411d4f1",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "meta-models/Muse-Glimmer-30B",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "muse_glimmer_30b_main_final",
      "model_display": "Muse Glimmer 30B",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/muse_glimmer_30b_main_final/field_service/run.json",
      "source_sha256": "be20e344d4110341572a19f09e6f700f0e3dd0c32d2988ae2ed09b0ca5816409",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "meta-models/Muse-Glimmer-30B",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "muse_glimmer_30b_main_final",
      "model_display": "Muse Glimmer 30B",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/muse_glimmer_30b_main_final/itsm/run.json",
      "source_sha256": "1ef356e718d6299d13eb3bcf94bc5344c6b07aef9d0df0f2c6b342f971a4a9ff",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "meta-models/Muse-Glimmer-30B",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "muse_glimmer_30b_main_final",
      "model_display": "Muse Glimmer 30B",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/muse_glimmer_30b_main_final/marketing/run.json",
      "source_sha256": "a799a8d192741fc3ed35b2db40936fb52127b439bd2d4918b9acfc6574d05412",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "meta-models/Muse-Glimmer-30B",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "muse_glimmer_30b_main_final",
      "model_display": "Muse Glimmer 30B",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/muse_glimmer_30b_main_final/onboarding/run.json",
      "source_sha256": "a0137a0739e16d1c68ee5ff135963b5cb02f0dfac0d73b49ee28a52805b68b98",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "meta-models/Muse-Glimmer-30B",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "muse_glimmer_30b_main_final",
      "model_display": "Muse Glimmer 30B",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/muse_glimmer_30b_main_final/payments/run.json",
      "source_sha256": "e77a2a12d78cb4a4923abac6944fd7e6e5b6a46577748612c707bdc4d1985916",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "meta-models/Muse-Glimmer-30B",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "muse_glimmer_30b_main_final",
      "model_display": "Muse Glimmer 30B",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/muse_glimmer_30b_main_final/retail/run.json",
      "source_sha256": "ffc1b74bcefc86573fa726ffa6c11db65f85592a521c813afd48df3f59c64af1",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "meta-models/Muse-Glimmer-30B",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "muse_glimmer_30b_main_final",
      "model_display": "Muse Glimmer 30B",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/muse_glimmer_30b_main_final/sales/run.json",
      "source_sha256": "6155a11980b02151314de667b18a46581d7395a1e4c43bb6f678f38168d1936d",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "meta-models/Muse-Glimmer-30B",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "muse_glimmer_30b_main_final",
      "model_display": "Muse Glimmer 30B",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/muse_glimmer_30b_main_final/travel/run.json",
      "source_sha256": "438ed6a3a37aaea2dcb96f115735caad7c7feb058405fd47f8b3e40d92e1179d",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "meta-models/Muse-Glimmer-30B",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "bedrock_haiku45",
      "model_display": "Claude Haiku 4.5",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_haiku45/customer_support/run.json",
      "source_sha256": "ab226c692e41df3373e89efaefabb6997085bd93eccee3a5a66016fc6ec1ff8d",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "bedrock/us.anthropic.claude-haiku-4-5-20251001-v1:0",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_haiku45",
      "model_display": "Claude Haiku 4.5",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_haiku45/field_service/run.json",
      "source_sha256": "124e6efac4fc660f83a4ec0ec28e9c6d8802a75b27bea74f6584d3a2fd34cc87",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "bedrock/us.anthropic.claude-haiku-4-5-20251001-v1:0",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_haiku45",
      "model_display": "Claude Haiku 4.5",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_haiku45/itsm/run.json",
      "source_sha256": "dcd61775069fa65dc6d4e501ff8ef4948a582faa095278ae7951fc6be1c1b3a9",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "bedrock/us.anthropic.claude-haiku-4-5-20251001-v1:0",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_haiku45",
      "model_display": "Claude Haiku 4.5",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_haiku45/marketing/run.json",
      "source_sha256": "c84100249d8ba1a8a4aa7ce6e0dd387eda2d80e6b8372d2dcf030ad241b11927",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "bedrock/us.anthropic.claude-haiku-4-5-20251001-v1:0",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_haiku45",
      "model_display": "Claude Haiku 4.5",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_haiku45/onboarding/run.json",
      "source_sha256": "3f8a808e68eca0792170698eecd32bc5939618653543f132097b1d3d0a4f1738",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "bedrock/us.anthropic.claude-haiku-4-5-20251001-v1:0",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_haiku45",
      "model_display": "Claude Haiku 4.5",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_haiku45/payments/run.json",
      "source_sha256": "73b602a696ed5fcf4676331bf4df8d0431c553dffd335b2c9e92c1c6bdf77475",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "bedrock/us.anthropic.claude-haiku-4-5-20251001-v1:0",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_haiku45",
      "model_display": "Claude Haiku 4.5",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_haiku45/retail/run.json",
      "source_sha256": "4a53e822ceb8c61b41400e5b2919665fa89de369b503d842e18dcc0154cc0123",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "bedrock/us.anthropic.claude-haiku-4-5-20251001-v1:0",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_haiku45",
      "model_display": "Claude Haiku 4.5",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_haiku45/sales/run.json",
      "source_sha256": "8272e03257477a37412593366817f17db7400199a386595da8df795be362a14e",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "bedrock/us.anthropic.claude-haiku-4-5-20251001-v1:0",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_haiku45",
      "model_display": "Claude Haiku 4.5",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_haiku45/travel/run.json",
      "source_sha256": "1320cea38649a1d2ed72f93ef241ea866205604c59754d056794432bc621e710",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "bedrock/us.anthropic.claude-haiku-4-5-20251001-v1:0",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_nemotron3120b",
      "model_display": "Nemotron Super 3 120B",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_nemotron3120b/customer_support/run.json",
      "source_sha256": "e09e6aaa96c0bc81ee6634e3a5472c63860fcc9dd2d5db2f65d2217ba4acf56f",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "bedrock/nvidia.nemotron-super-3-120b",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_nemotron3120b",
      "model_display": "Nemotron Super 3 120B",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_nemotron3120b/field_service/run.json",
      "source_sha256": "c0538109a59bc7c005cf24823d8c584b6252280bf6633046275a0b4b5ffe3740",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "bedrock/nvidia.nemotron-super-3-120b",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_nemotron3120b",
      "model_display": "Nemotron Super 3 120B",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_nemotron3120b/itsm/run.json",
      "source_sha256": "d0556ffcf19154955421a44510d3859956aba6deb994462dcf18478efdfc6626",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "bedrock/nvidia.nemotron-super-3-120b",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_nemotron3120b",
      "model_display": "Nemotron Super 3 120B",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_nemotron3120b/marketing/run.json",
      "source_sha256": "43517bc144ab226e294bf251ea89afefbfce45f9648f49bb14a40c9f8753e2d4",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "bedrock/nvidia.nemotron-super-3-120b",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_nemotron3120b",
      "model_display": "Nemotron Super 3 120B",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_nemotron3120b/onboarding/run.json",
      "source_sha256": "b18f937ed59a5b59a91ee1faa5225057bf2e90353b230c845711b5ae92fd7c40",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "bedrock/nvidia.nemotron-super-3-120b",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_nemotron3120b",
      "model_display": "Nemotron Super 3 120B",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_nemotron3120b/payments/run.json",
      "source_sha256": "bcc027c4e5c4af4c6e2761d40eafd8fef2cf93830d3c23d6b507cdc837d10abb",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "bedrock/nvidia.nemotron-super-3-120b",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_nemotron3120b",
      "model_display": "Nemotron Super 3 120B",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_nemotron3120b/retail/run.json",
      "source_sha256": "f55385a506ae02e91e9f1f884a855ec1d123880e8e3e7241df320b856a6037b7",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "bedrock/nvidia.nemotron-super-3-120b",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_nemotron3120b",
      "model_display": "Nemotron Super 3 120B",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_nemotron3120b/sales/run.json",
      "source_sha256": "ac3aa6b91fec79ef6cfdd210b09da1730b293263eca40a98b4028e3df7fc633d",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "bedrock/nvidia.nemotron-super-3-120b",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "bedrock_nemotron3120b",
      "model_display": "Nemotron Super 3 120B",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/bedrock_nemotron3120b/travel/run.json",
      "source_sha256": "dedc39d9256881bc808778175df9bad42ddaea25c112947e76563c6874f4a6c5",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "bedrock/nvidia.nemotron-super-3-120b",
        "agent_provider": "litellm",
        "agent_bedrock_compat": true,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 1.0,
        "agent_reasoning_effort": "low",
        "agent_max_tokens": 8192,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 1.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "nemotron35_lightning_30b_a3b_bf16_main_final",
      "model_display": "Nemotron 3.5 Lightning 30B",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/customer_support/run.json",
      "source_sha256": "2eeca424562c4eea1317daea435612da7a47d403a1679fcefc07a1265912b2e9",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "disable",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "nemotron35_lightning_30b_a3b_bf16_main_final",
      "model_display": "Nemotron 3.5 Lightning 30B",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/field_service/run.json",
      "source_sha256": "6955edaf156e1d710ae5e886ee79c90aabc12d50ecfacc3f9d4ad188fd39858e",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "disable",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "nemotron35_lightning_30b_a3b_bf16_main_final",
      "model_display": "Nemotron 3.5 Lightning 30B",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/itsm/run.json",
      "source_sha256": "11b13e992fd01155344dbde3f83db14013337c2a7d3b347f38834af7a67030ee",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "disable",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "nemotron35_lightning_30b_a3b_bf16_main_final",
      "model_display": "Nemotron 3.5 Lightning 30B",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/marketing/run.json",
      "source_sha256": "a7e33672a5487a53fc25a4572429e2fc02991b6dc2cd3988ddcba3c18fc967c3",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "disable",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "nemotron35_lightning_30b_a3b_bf16_main_final",
      "model_display": "Nemotron 3.5 Lightning 30B",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/onboarding/run.json",
      "source_sha256": "ae3244ac31a8f64f9f0e3f3aff7c552c143d359bab12fb7e02422711fb19d214",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "disable",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "nemotron35_lightning_30b_a3b_bf16_main_final",
      "model_display": "Nemotron 3.5 Lightning 30B",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/payments/run.json",
      "source_sha256": "c6e2250eb51c591519a99a2a927abddbac6882a32fbc124d23252a72cc7ebd1c",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "disable",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "nemotron35_lightning_30b_a3b_bf16_main_final",
      "model_display": "Nemotron 3.5 Lightning 30B",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/retail/run.json",
      "source_sha256": "574b95f12b447487377e1cc526b9142c3857d89aaea544d5a5ee3c4f62c97931",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "disable",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "nemotron35_lightning_30b_a3b_bf16_main_final",
      "model_display": "Nemotron 3.5 Lightning 30B",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/sales/run.json",
      "source_sha256": "c4c9c019dcc6505f7b6cebbbbb34acd8e8659fa6ef65248c78a1216ec082d01e",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "disable",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "nemotron35_lightning_30b_a3b_bf16_main_final",
      "model_display": "Nemotron 3.5 Lightning 30B",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/travel/run.json",
      "source_sha256": "fe343d4a2cd6ce02a4b5af7d079c00b545c8d3d0d5dbb62048c07d55968ce134",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "nvidia/NVIDIA-Nemotron-3.5-Lightning-30B-A3B-BF16",
        "agent_provider": "openai",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": "disable",
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_provider": "openai",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": []
    },
    {
      "model_directory": "gpt-4.1-nano_20260924",
      "model_display": "GPT-4.1 Nano",
      "domain": "customer_support",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-4.1-nano_20260924/customer_support/run.json",
      "source_sha256": "b5040748cb24237189be64e66c3b63678506bb2b27822d8fecf03176dea9a4a9",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "customer_support",
        "agent_model": "gpt-4.1-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/customer_support.yaml",
        "tasks_path": "src/tasks/customer_support.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": null,
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-4.1-nano_20260924",
      "model_display": "GPT-4.1 Nano",
      "domain": "field_service",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-4.1-nano_20260924/field_service/run.json",
      "source_sha256": "92d298c9475ea19120b7a94356f5fa62fc3b48d8b8f108eb00eaed5a261662e1",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "field_service",
        "agent_model": "gpt-4.1-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/field_service.yaml",
        "tasks_path": "src/tasks/field_service.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": null,
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-4.1-nano_20260924",
      "model_display": "GPT-4.1 Nano",
      "domain": "itsm",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-4.1-nano_20260924/itsm/run.json",
      "source_sha256": "1baa64ecfc8b545f93b5c2870123f8871db49cd5d7ceeecb5acde78e2d1c5c57",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "itsm",
        "agent_model": "gpt-4.1-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/itsm.yaml",
        "tasks_path": "src/tasks/itsm.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": null,
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-4.1-nano_20260924",
      "model_display": "GPT-4.1 Nano",
      "domain": "marketing",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-4.1-nano_20260924/marketing/run.json",
      "source_sha256": "ebec7e4efc4006b0ec6886c2e16c0d2c2456aeb134470a87597505cd5fd90695",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "marketing",
        "agent_model": "gpt-4.1-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/marketing.yaml",
        "tasks_path": "src/tasks/marketing.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": null,
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-4.1-nano_20260924",
      "model_display": "GPT-4.1 Nano",
      "domain": "onboarding",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-4.1-nano_20260924/onboarding/run.json",
      "source_sha256": "88a2e4b05ea01e364d51e6747a32131b10a7ca3e94d2d4ce708be1f518acf406",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "onboarding",
        "agent_model": "gpt-4.1-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/onboarding.yaml",
        "tasks_path": "src/tasks/onboarding.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": null,
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-4.1-nano_20260924",
      "model_display": "GPT-4.1 Nano",
      "domain": "payments",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-4.1-nano_20260924/payments/run.json",
      "source_sha256": "f993115bf48779772145c4c098668cadbc1512cae43930383deb12171c923c37",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "payments",
        "agent_model": "gpt-4.1-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/payments.yaml",
        "tasks_path": "src/tasks/payments.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": null,
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-4.1-nano_20260924",
      "model_display": "GPT-4.1 Nano",
      "domain": "retail",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-4.1-nano_20260924/retail/run.json",
      "source_sha256": "535ff515ecf5dac1c7d95efceaf70a80e336e7cae243553b84c7d65eabc9c741",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "retail",
        "agent_model": "gpt-4.1-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/retail.yaml",
        "tasks_path": "src/tasks/retail.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": null,
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-4.1-nano_20260924",
      "model_display": "GPT-4.1 Nano",
      "domain": "sales",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-4.1-nano_20260924/sales/run.json",
      "source_sha256": "4e317710633d94f8343125d6c3ad901ed787bbe485eeedf5fb0f33f4b2524b8a",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "sales",
        "agent_model": "gpt-4.1-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/sales.yaml",
        "tasks_path": "src/tasks/sales.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": null,
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    },
    {
      "model_directory": "gpt-4.1-nano_20260924",
      "model_display": "GPT-4.1 Nano",
      "domain": "travel",
      "source_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "source_path": "bench_output/gpt-4.1-nano_20260924/travel/run.json",
      "source_sha256": "7fd04b6cd04e0e30b0314b99ba5c4c3f4eb43b0fec526293e35dc6caa0ea5a2e",
      "recorded_configuration": {
        "benchmark_version": "2.5.0",
        "dataset_version": "1.4.0",
        "domain": "travel",
        "agent_model": "gpt-4.1-nano",
        "agent_provider": "litellm",
        "agent_bedrock_compat": false,
        "mode": "Burr (state-machine ReAct)",
        "config_path": "src/agents/travel.yaml",
        "tasks_path": "src/tasks/travel.yaml",
        "task_set": "base",
        "base_seed": 20260918,
        "trials": 1,
        "max_turns": 30,
        "agent_temperature": 0.0,
        "agent_reasoning_effort": null,
        "agent_max_tokens": 16384,
        "agent_step_timeout_seconds": 240,
        "task_timeout_seconds": 1200,
        "user_sim_model": "gpt-5-mini",
        "user_sim_strategy": "react",
        "user_sim_temperature": 0.0,
        "user_sim_reasoning_effort": "low",
        "user_sim_max_tokens": 1086,
        "user_sim_max_message_chars": 4000,
        "user_sim_step_timeout_seconds": 90
      },
      "missing_fields": [
        "user_sim_provider"
      ]
    }
  ]
}


==> anc/evidence/three_round_model_summary.csv <==
model,three_round_mean_rank_main16,round_1_passed,round_1_scored,round_1_total,round_1_rate,round_1_rank_main16,round_2_passed,round_2_scored,round_2_total,round_2_rate,round_2_rank_main16,round_3_passed,round_3_scored,round_3_total,round_3_rate,round_3_rank_main16,three_round_mean_rate,three_round_mean_fraction,three_round_sample_sd_pp,pass3_success_tasks,pass3_eligible_tasks,pass3,three_round_average_round_rank_main16,pass2_success_tasks,pass2_eligible_tasks,pass2,flip_tasks,flip_rate,three_round_flip_tasks,three_round_flip_rate
gemini-3.8-flash,1,464,555,555,0.836036036036036,1,480,555,555,0.8648648648648649,1,480,555,555,0.8648648648648649,1,0.8552552552552553,1424/1665,1.664433208474599,434,555,0.781981981981982,1.0,465,555,0.8378378378378378,30,0.05405405405405406,71,0.12792792792792793
claude-opus-5,2,459,555,555,0.827027027027027,2,462,555,555,0.8324324324324325,2,465,554,555,0.8393501805054152,2,0.8329365466549582,256103/307470,0.6177024063009008,407,554,0.7346570397111913,2.0,433,554,0.7815884476534296,60,0.10830324909747292,97,0.17509025270758122
gpt-5.5,3,451,555,555,0.8126126126126126,5,462,555,555,0.8324324324324325,2,465,555,555,0.8378378378378378,3,0.8276276276276276,1378/1665,1.3281287920417997,415,555,0.7477477477477478,3.3333333333333335,438,555,0.7891891891891892,51,0.0918918918918919,80,0.14414414414414414
claude-sonnet-4.6,4,455,555,555,0.8198198198198198,3,460,555,555,0.8288288288288288,4,460,555,555,0.8288288288288288,6,0.8258258258258259,275/333,0.5201353776483125,417,555,0.7513513513513513,4.333333333333333,443,555,0.7981981981981981,34,0.06126126126126126,76,0.13693693693693693
gpt-5.6-terra,5,453,555,555,0.8162162162162162,4,447,555,555,0.8054054054054054,7,462,555,555,0.8324324324324325,4,0.818018018018018,454/555,1.3603305288776155,402,555,0.7243243243243244,5.0,425,555,0.7657657657657657,59,0.1063063063063063,96,0.17297297297297298
gpt-5.6-sol,6,451,555,555,0.8126126126126126,5,457,555,555,0.8234234234234235,5,451,554,555,0.8140794223826715,7,0.8167051528062359,753337/922410,0.5864235055803066,408,554,0.7364620938628159,5.666666666666667,426,554,0.7689530685920578,56,0.10108303249097472,91,0.16425992779783394
gemini-3.1-pro,7,439,555,555,0.790990990990991,10,449,555,555,0.809009009009009,6,461,554,555,0.8321299638989169,5,0.8107099879663057,6737/8310,2.0622166957903327,409,554,0.7382671480144405,7.0,429,554,0.7743682310469314,52,0.09386281588447654,77,0.13898916967509026
claude-sonnet-5,8,451,555,555,0.8126126126126126,5,445,555,555,0.8018018018018018,8,441,555,555,0.7945945945945946,10,0.803003003003003,1337/1665,0.9068870192517434,391,555,0.7045045045045045,7.666666666666667,416,555,0.7495495495495496,54,0.0972972972972973,104,0.1873873873873874
gpt-5.6-luna,9,448,555,555,0.8072072072072072,8,444,555,555,0.8,9,442,555,555,0.7963963963963964,9,0.8012012012012012,1334/1665,0.5504595429376377,392,555,0.7063063063063063,8.666666666666666,406,555,0.7315315315315315,74,0.13333333333333333,99,0.1783783783783784
gpt-5.4-nano,10,439,555,555,0.790990990990991,10,435,555,555,0.7837837837837838,11,451,555,555,0.8126126126126126,8,0.7957957957957958,265/333,1.500299819435052,375,555,0.6756756756756757,9.666666666666666,397,555,0.7153153153153153,92,0.16576576576576577,125,0.22522522522522523
inkling-small-nvfp4,11,442,555,555,0.7963963963963964,9,436,555,555,0.7855855855855856,10,433,555,555,0.7801801801801802,12,0.7873873873873873,437/555,0.8256893144064553,380,555,0.6846846846846847,10.333333333333334,397,555,0.7153153153153153,75,0.13513513513513514,109,0.1963963963963964
muse-glimmer-30b,12,437,555,555,0.7873873873873873,12,431,555,555,0.7765765765765765,13,441,555,555,0.7945945945945946,10,0.7861861861861862,1309/1665,0.9068870192517434,377,555,0.6792792792792792,11.666666666666666,399,555,0.7189189189189189,74,0.13333333333333333,110,0.1981981981981982
claude-haiku-4.5,13,422,555,555,0.7603603603603604,13,432,555,555,0.7783783783783784,12,428,555,555,0.7711711711711712,13,0.7699699699699699,1282/1665,0.9068870192517434,381,555,0.6864864864864865,12.666666666666666,409,555,0.736936936936937,42,0.07567567567567568,95,0.17117117117117117
nemotron-3-super-120b,14,364,555,555,0.6558558558558558,14,382,555,555,0.6882882882882883,14,375,555,555,0.6756756756756757,14,0.6732732732732732,1121/1665,1.6349138244824264,283,555,0.5099099099099099,14.0,334,555,0.6018018018018018,89,0.16036036036036036,172,0.3099099099099099
nemotron-3.5-lightning-30b,15,357,555,555,0.6432432432432432,15,363,555,555,0.654054054054054,15,363,555,555,0.654054054054054,15,0.6504504504504505,361/555,0.6241624531779738,305,555,0.5495495495495496,15.0,326,555,0.5873873873873874,74,0.13333333333333333,110,0.1981981981981982
gpt-4.1-nano,16,357,555,555,0.6432432432432432,15,346,555,555,0.6234234234234234,16,348,555,555,0.6270270270270271,16,0.6312312312312313,1051/1665,1.0557595093842007,291,555,0.5243243243243243,15.666666666666666,310,555,0.5585585585585585,74,0.13333333333333333,114,0.20540540540540542


==> anc/evidence/three_round_sources.json <==
{
  "analysis_generator": {
    "command": "python3 docs/analysis/repeated_runs/analyze.py",
    "commit": "a9b8d693cae76f1e19eafa0d7d65a543405d8ae1",
    "path": "docs/analysis/repeated_runs/analyze.py",
    "repository": "crm-agent-bench-main",
    "sha256": "69957fb4894f111d67b8d68695d320f51afab333b3365274b0de107acb22e4a4"
  },
  "benchmark_analysis_summary": {
    "commit": "a9b8d693cae76f1e19eafa0d7d65a543405d8ae1",
    "path": "docs/analysis/repeated_runs/summary.json",
    "sha256": "8806f3a35c5e318391bd6166a312059f1543ffdc5d1ebb106572cc257abb3295"
  },
  "canonical_domain_counts": {
    "customer_support": 125,
    "field_service": 23,
    "itsm": 66,
    "marketing": 21,
    "onboarding": 41,
    "payments": 73,
    "retail": 95,
    "sales": 18,
    "travel": 93
  },
  "canonical_tasks_commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
  "definitions": {
    "flip_rate": "flip_tasks divided by pass2_eligible_tasks; unscored task pairs are excluded",
    "flip_tasks": "success differs between the two new executions, among complete pairs",
    "new_execution_trial_mapping": {
      "0": "R2",
      "1": "R3"
    },
    "original": "formal first-round PR34 scores, restricted to the 555 retained task IDs",
    "pass2": "both new executions succeed; denominator includes only tasks with two scored trials",
    "pass3": "all three study rounds succeed, among task IDs scored in all three",
    "rate_units": "success, pass3, pass2 and flip rates are proportions; sample SD is in percentage points",
    "round_identity": {
      "R1": "original",
      "R2": "repeat_1",
      "R3": "repeat_2"
    },
    "round_rank": "competition rank on exact passed/scored fractions within the 16 published models",
    "success": "compute_task_success with multiset action matching and every asserted strict check",
    "task_denominators": "555 task contracts are scheduled for every model and round; each round excludes only its own unscored slots; pass3 and three-round flips use the per-model intersection of scored task identities",
    "three_round_average_round_rank": "arithmetic mean of the three competition ranks; distinct from rank of the mean rate",
    "three_round_flip_rate": "three_round_flip_tasks divided by pass3_eligible_tasks; unscored task triples are excluded",
    "three_round_flip_tasks": "task outcome differs across the three study rounds, among task IDs scored in all three",
    "three_round_mean_rank": "competition rank on the exact arithmetic mean of the three round rates within the 16 published models",
    "three_round_mean_rate": "arithmetic mean with equal weight for the three passed/scored round rates; not a pooled-trial rate",
    "three_round_sample_sd_pp": "sample standard deviation of the three round rates, ddof=1, in percentage points"
  },
  "description": "Compact provenance and unrounded statistics for the 16 published three-round systems",
  "full_task_outcomes": {
    "commit": "a9b8d693cae76f1e19eafa0d7d65a543405d8ae1",
    "path": "docs/analysis/repeated_runs/task_outcomes.csv",
    "selection": "Filter model to model_order_by_three_round_mean and round to original/repeat_1/repeat_2 to recover the published three-round cohort",
    "sha256": "06607d5b7b2b71b3d4bb890a610793afaf222b857415968dabd936798cbddd4b"
  },
  "grading_code": {
    "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
    "path": "src/harness/grading.py",
    "sha256": "53d26ce6590106a48ac992e11fa39d3b88a2b9bfc0111c94de20f92dc910e5fe"
  },
  "model_order_by_three_round_mean": [
    "gemini-3.8-flash",
    "claude-opus-5",
    "gpt-5.5",
    "claude-sonnet-4.6",
    "gpt-5.6-terra",
    "gpt-5.6-sol",
    "gemini-3.1-pro",
    "claude-sonnet-5",
    "gpt-5.6-luna",
    "gpt-5.4-nano",
    "inkling-small-nvfp4",
    "muse-glimmer-30b",
    "claude-haiku-4.5",
    "nemotron-3-super-120b",
    "nemotron-3.5-lightning-30b",
    "gpt-4.1-nano"
  ],
  "n_models": 16,
  "original_round_policy": "formal PR34 first-round scores on the retained 555 task identities; separate post-hoc regrading is not substituted",
  "published_model_summary": {
    "data_rows": 16,
    "path": "three_round_model_summary.csv",
    "sha256": "16375b9d4aad000af93bdf1b4685b9cc701938fea9979c4debf7d976f31708f7"
  },
  "rank_correlations": {
    "cohort": "main16",
    "correlations": {
      "round_1_vs_round_2": 0.9224009769708211,
      "round_1_vs_round_3": 0.8691855359917353,
      "round_2_vs_round_3": 0.9337260677466863
    },
    "method": "Spearman: Pearson correlation of average ranks for ties on exact passed/scored fractions",
    "n_models": 16
  },
  "reference_protocol_commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
  "schema_version": 1,
  "scientific_protocol_source": "author-confirmed common first-round scoring standard",
  "sources": [
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "claude-haiku-4.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_haiku45/customer_support/run.json",
        "sha256": "ab226c692e41df3373e89efaefabb6997085bd93eccee3a5a66016fc6ec1ff8d"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_haiku45/customer_support/traces.json",
          "sha256": "4536286adb4b13d3b621bd1d4ab9ed460bff68169a7960b0f4380152acbf01e2"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "claude-haiku-4.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_haiku45/field_service/run.json",
        "sha256": "124e6efac4fc660f83a4ec0ec28e9c6d8802a75b27bea74f6584d3a2fd34cc87"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_haiku45/field_service/traces.json",
          "sha256": "71e04b69722af53fb7fa67a99170623030be518c2a31154348cf532f9d39b584"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "claude-haiku-4.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_haiku45/itsm/run.json",
        "sha256": "dcd61775069fa65dc6d4e501ff8ef4948a582faa095278ae7951fc6be1c1b3a9"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_haiku45/itsm/traces.json",
          "sha256": "75d40e976256e802c26f96b61e729cb825590be8367714aabc9d796d414adebd"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "claude-haiku-4.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_haiku45/marketing/run.json",
        "sha256": "c84100249d8ba1a8a4aa7ce6e0dd387eda2d80e6b8372d2dcf030ad241b11927"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_haiku45/marketing/traces.json",
          "sha256": "37e27aa2e633b3a32e9750d65a5eb389b8ddd2bbed11d7c0352237b183ad25cd"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "claude-haiku-4.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_haiku45/onboarding/run.json",
        "sha256": "3f8a808e68eca0792170698eecd32bc5939618653543f132097b1d3d0a4f1738"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_haiku45/onboarding/traces.json",
          "sha256": "e1ad7ac7e0d44d41a16e672b601c9f9dacc2512a4f7ded3fe9f41f5491d03eea"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "claude-haiku-4.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_haiku45/payments/run.json",
        "sha256": "73b602a696ed5fcf4676331bf4df8d0431c553dffd335b2c9e92c1c6bdf77475"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_haiku45/payments/traces.json",
          "sha256": "6f5e2ae46cf198212906d5d60f87f7eafe3a8ff7ecedf962a9b9f47532c1db79"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "claude-haiku-4.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_haiku45/retail/run.json",
        "sha256": "4a53e822ceb8c61b41400e5b2919665fa89de369b503d842e18dcc0154cc0123"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_haiku45/retail/traces.json",
          "sha256": "452e3f3a1ab6c54bc569656b2f847f967869e46956c8ba5a77542e75eb83cde9"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "claude-haiku-4.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_haiku45/sales/run.json",
        "sha256": "8272e03257477a37412593366817f17db7400199a386595da8df795be362a14e"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_haiku45/sales/traces.json",
          "sha256": "9e42289fa48a0f063a61b36b4c6e09537fd6b5950137e6a72e46b827ff1a0df2"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "claude-haiku-4.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_haiku45/travel/run.json",
        "sha256": "1320cea38649a1d2ed72f93ef241ea866205604c59754d056794432bc621e710"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_haiku45/travel/traces.json",
          "sha256": "95f8f7cc1a1caa32260e75ca74299d9912592f092d02106930b9367253e287f9"
        }
      ]
    },
    {
      "commit": "5ed6e8d01b1d35df84020b60a4ff6378d581d9a4",
      "domain": "customer_support",
      "model": "claude-haiku-4.5",
      "pr": 44,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_haiku45_t2_s2026_results/customer_support/run.json",
        "sha256": "cb17c82fd1734f4a549a705d772041abb34b9dc60abbc2c47b34d2dcbcf9c0cb"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_haiku45_t2_s2026_results/customer_support/traces.json",
          "sha256": "d0930a673f22544f3dd4e65063ee6ebe556452bd234d5c359f7ca0044c5aaa25"
        }
      ]
    },
    {
      "commit": "5ed6e8d01b1d35df84020b60a4ff6378d581d9a4",
      "domain": "field_service",
      "model": "claude-haiku-4.5",
      "pr": 44,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_haiku45_t2_s2026_results/field_service/run.json",
        "sha256": "bc56a0e86281158f58ae60ae8ff4b281593358ef22da3865bb50ff21063c8069"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_haiku45_t2_s2026_results/field_service/traces.json",
          "sha256": "a492086270858ce9346d5432ff19b4e53b0b91e7d668d192659fbbc56bd7a52e"
        }
      ]
    },
    {
      "commit": "5ed6e8d01b1d35df84020b60a4ff6378d581d9a4",
      "domain": "itsm",
      "model": "claude-haiku-4.5",
      "pr": 44,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_haiku45_t2_s2026_results/itsm/run.json",
        "sha256": "0ca3b10afa71c7569a6e6a2a1750be63253b73061d5792b0da6b9789a855067f"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_haiku45_t2_s2026_results/itsm/traces.json",
          "sha256": "6d4ea5b8671f4826e188126d0970645b7be3cb54d58d83602cf984cb27a70419"
        }
      ]
    },
    {
      "commit": "5ed6e8d01b1d35df84020b60a4ff6378d581d9a4",
      "domain": "marketing",
      "model": "claude-haiku-4.5",
      "pr": 44,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_haiku45_t2_s2026_results/marketing/run.json",
        "sha256": "2957ece537d594d375437e6b836219645cb53b9b222a6e2fb8a259ba0897b41a"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_haiku45_t2_s2026_results/marketing/traces.json",
          "sha256": "3411cced7a114f3313f4f44d12a02b8283927098be65feece4dadadba6bb1acd"
        }
      ]
    },
    {
      "commit": "5ed6e8d01b1d35df84020b60a4ff6378d581d9a4",
      "domain": "onboarding",
      "model": "claude-haiku-4.5",
      "pr": 44,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_haiku45_t2_s2026_results/onboarding/run.json",
        "sha256": "e520c24c9746396d9bf74ba9d203889fa2953cb597a378e0fb7dd21daa643f0a"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_haiku45_t2_s2026_results/onboarding/traces.json",
          "sha256": "5df53a95875efee973cfd0bdffe48aeb3c5ee65aa45b553742f91c52fe8391e9"
        }
      ]
    },
    {
      "commit": "5ed6e8d01b1d35df84020b60a4ff6378d581d9a4",
      "domain": "payments",
      "model": "claude-haiku-4.5",
      "pr": 44,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_haiku45_t2_s2026_results/payments/run.json",
        "sha256": "a8e07ed493bb48a2890fc95bb8c72f023e9b993d988bdb5b8b752ed927c18e1a"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_haiku45_t2_s2026_results/payments/traces.json",
          "sha256": "fb66e76fda567f19595b82f374b0c303830e98db4effd41620a70fb2d4497af2"
        }
      ]
    },
    {
      "commit": "5ed6e8d01b1d35df84020b60a4ff6378d581d9a4",
      "domain": "retail",
      "model": "claude-haiku-4.5",
      "pr": 44,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_haiku45_t2_s2026_results/retail/run.json",
        "sha256": "2bf0d3c6c08b8a9ca1adddd75b28fcb6530817d61990d00d5fe0031f26d49622"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_haiku45_t2_s2026_results/retail/traces.json",
          "sha256": "f3d3f312d84624c12c5b1ebce5eec6fe6fbadfcd7b407602f911cd8c1e98540c"
        }
      ]
    },
    {
      "commit": "5ed6e8d01b1d35df84020b60a4ff6378d581d9a4",
      "domain": "sales",
      "model": "claude-haiku-4.5",
      "pr": 44,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_haiku45_t2_s2026_results/sales/run.json",
        "sha256": "d93bc12edace7519a5229b8df5884809045fc5c722a82cbc5307e1426b149403"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_haiku45_t2_s2026_results/sales/traces.json",
          "sha256": "aa6664a2d7679cbf62c1efe596b2a7342c6e74fb2801cc8ec86b7d6feb40224c"
        }
      ]
    },
    {
      "commit": "5ed6e8d01b1d35df84020b60a4ff6378d581d9a4",
      "domain": "travel",
      "model": "claude-haiku-4.5",
      "pr": 44,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_haiku45_t2_s2026_results/travel/run.json",
        "sha256": "f9c5dbcf20a7cfbd2200570e7890909c0a5688aa0c0151351ff8478d970714ad"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_haiku45_t2_s2026_results/travel/traces.json",
          "sha256": "d5c283e28f7e9a650d5562a8886119ee3082cafa9c66408a8e31f5611802b4e4"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "claude-opus-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5/customer_support/run.json",
        "sha256": "4fa824b8eeb8aac14835c68bd798507b861a082d23ae24d94d618ab1b6f19268"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5/customer_support/traces.json",
          "sha256": "540a0d144e9ef35e05744d34ad900e227b7020730fb3b300161d692e2514fd37"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "claude-opus-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5/field_service/run.json",
        "sha256": "79781e9ae52bb0ef521cb1c73bb8d8c284cf62519a316dddd2d5644a6af71430"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5/field_service/traces.json",
          "sha256": "785f5157dd03b72a456adb2ceda7c9b3259feb9b8f27b83582e88786940c5a85"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "claude-opus-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5/itsm/run.json",
        "sha256": "bbc50bfdcb72debe49652d1320b0d572b02300759e1351a20f39438428c6e5af"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5/itsm/traces.json",
          "sha256": "f412b0c73d5ce89f5ec71433e5916dfe042e10bf9bc3abf69d3dd4b6764bd617"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "claude-opus-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5/marketing/run.json",
        "sha256": "c4b2641a56fba39e0823b227dd158edcf3b495efcb30e1c6ed9a2ec5660fcd3f"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5/marketing/traces.json",
          "sha256": "06a9d34ef5f9a963ad3a44696bfc6fc3cf16775999843281af7a1365afe2d5ba"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "claude-opus-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5/onboarding/run.json",
        "sha256": "cdc5f67263daa1b0ac9329cf11c32ad1534b4259613ec888764c0e93c3cbdfaf"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5/onboarding/traces.json",
          "sha256": "817f02b90328c92e1ca0bf6b6ceb486c0c0ab1852e49c79bf0295d3fd61efbe8"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "claude-opus-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5/payments/run.json",
        "sha256": "f8e4ff3dd11cc30b6d0f270f8a8e2a2b72ccab7f6d396848d3ec78a676f5d633"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5/payments/traces.json",
          "sha256": "b2f0814909c5b8a07235ea1bb5e3d6614d7e7c9a153c2a567e496607ca55ceae"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "claude-opus-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5/retail/run.json",
        "sha256": "e36096fc81ff35050cd5036ccd3a324734d28ceac2cebac843216226942d0355"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5/retail/traces.json",
          "sha256": "9eab3752eefdf162d8183d2edfbaaf112562aecd6e33474e2a31939c3aeb9889"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "claude-opus-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5/sales/run.json",
        "sha256": "a026d65744b0087b88318b90f91dd14352b425dcfc03d4d09470c627f807a6b4"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5/sales/traces.json",
          "sha256": "df0e453a4565b1f0c78251ab654d3e07492c435161dfb251385c231416652a56"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "claude-opus-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5/travel/run.json",
        "sha256": "38a9d4dbae9d772c0e692469f6634fbeeffd8f59139e90b3d46161148b38fdff"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5/travel/traces.json",
          "sha256": "5f3424f2f19d9edf93ac3a19e1045d8a5389c6918083dfc5a96847d8efebf9cb"
        }
      ]
    },
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "customer_support",
      "model": "claude-opus-5",
      "pr": 41,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5_t2_s2026_results/customer_support/run.json",
        "sha256": "75867aca6bda533fffbc30eee3f57a7228f8501469458a5a55293d003e0d59b5"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5_t2_s2026_results/customer_support/traces.json",
          "sha256": "1495111413ec876a9049a5ed372aaccd5b8d5a72a0453fd8e8d820da5705f329"
        }
      ]
    },
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "field_service",
      "model": "claude-opus-5",
      "pr": 41,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5_t2_s2026_results/field_service/run.json",
        "sha256": "eb12977809b325579aa0240fdd62418e4df9050647579ff75fc9f1a0eacf3536"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5_t2_s2026_results/field_service/traces.json",
          "sha256": "06e4a0b869ec74f708297bb3c93a015598cad4b45c579616b7ab873947e8ce9d"
        }
      ]
    },
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "itsm",
      "model": "claude-opus-5",
      "pr": 41,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5_t2_s2026_results/itsm/run.json",
        "sha256": "3c51c39e5b8e4752095da6cd5e4857c594d17d0edf86ba2ac04bea4344c2632d"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5_t2_s2026_results/itsm/traces.json",
          "sha256": "728e2fa3331a9a2289ba79a986b96709aa8a97eebd1f331a3545a1b42989df58"
        }
      ]
    },
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "marketing",
      "model": "claude-opus-5",
      "pr": 41,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5_t2_s2026_results/marketing/run.json",
        "sha256": "1e780276193f3fd1ee474fb768a4d7f96c8618f36b422af619d705ba0bd98210"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5_t2_s2026_results/marketing/traces.json",
          "sha256": "55467981174b43ba586f0d71c64737875904d5f94e5122f52e2ef5783b2a7d03"
        }
      ]
    },
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "onboarding",
      "model": "claude-opus-5",
      "pr": 41,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5_t2_s2026_results/onboarding/run.json",
        "sha256": "3558ac88ec2261282fccd83a922f76a8e9c5146bf9d82cc4ecdaaf08ad936b73"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5_t2_s2026_results/onboarding/traces.json",
          "sha256": "ebc2079be7da3ba19ac70197497eb3cad13b7840f63a4305392a874980081641"
        }
      ]
    },
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "payments",
      "model": "claude-opus-5",
      "pr": 41,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5_t2_s2026_results/payments/run.json",
        "sha256": "675e352f5f2007791ba82e9821b4e762882392098568b53276f5e9eac1eac4f0"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5_t2_s2026_results/payments/traces.json",
          "sha256": "f49aa42c37b06624d6791235c05ba80a05c33da5f1084efb505264be7fa9dede"
        }
      ]
    },
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "retail",
      "model": "claude-opus-5",
      "pr": 41,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5_t2_s2026_results/retail/run.json",
        "sha256": "b2d8603cc2445e75f43fb71ed974611accb2f190a0468f68a802de5df5a5b3a3"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5_t2_s2026_results/retail/traces.json",
          "sha256": "8f9303180f1361324079d4705c4174a5bd3b228e5dbf1620e222d7f9ac16ae67"
        }
      ]
    },
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "sales",
      "model": "claude-opus-5",
      "pr": 41,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5_t2_s2026_results/sales/run.json",
        "sha256": "2ab24ff74de2bc491e208109eb56d5cac7237fbc28ca5a7437a3cc1a69542adf"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5_t2_s2026_results/sales/traces.json",
          "sha256": "6c9ce4d27b3c39129b65d282e89d9c5ac11ad60d53b6bd7cb5df3e6062363e0b"
        }
      ]
    },
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "travel",
      "model": "claude-opus-5",
      "pr": 41,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_opus5_t2_s2026_results/travel/run.json",
        "sha256": "9bdc6f1fc9250947d4213bfd8080ab38cabc72aa6c711960ff0376e6128c615a"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_opus5_t2_s2026_results/travel/traces.json",
          "sha256": "d5699c92aaadcdc6dec5b893fd020058a250fcdf532215c8586d155e0a6cd079"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "claude-sonnet-4.6",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/sonnet46_low_20260922/customer_support/run.json",
        "sha256": "354b6e2b714aec05e93d1a0e973e5eb4d250f0deb1805ab4a0b71dadc8a17595"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/sonnet46_low_20260922/customer_support/traces.json",
          "sha256": "0609d552d8c5e57b2e95becb387928eef13feaa739ddcf06a093a14ec95f9daa"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "claude-sonnet-4.6",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/sonnet46_low_20260922/field_service/run.json",
        "sha256": "aaf04514d242d41086888ba9e9e9efcdbc6ddd75378476e3ce5f6cf8826733eb"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/sonnet46_low_20260922/field_service/traces.json",
          "sha256": "2e3dca4c2e13835302e23735a03467e675e9effed1bedb78c78499dc792891d2"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "claude-sonnet-4.6",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/sonnet46_low_20260922/itsm/run.json",
        "sha256": "87f325e28eb2fd8b934fd7290034eede850f896aeff269f873c5e0cf0afe69f7"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/sonnet46_low_20260922/itsm/traces.json",
          "sha256": "84082a89653e6b50f97f2c422dc283f5bb3c254081b6669dea462bd0ad6a7823"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "claude-sonnet-4.6",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/sonnet46_low_20260922/marketing/run.json",
        "sha256": "096a7adf53df10dd087743143ba7a3b87556e773f16899f677590be93f2a3466"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/sonnet46_low_20260922/marketing/traces.json",
          "sha256": "8a95fa9a2ff05535845bad01776d591ab13424e3113a3f62701f8eeba22d2b54"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "claude-sonnet-4.6",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/sonnet46_low_20260922/onboarding/run.json",
        "sha256": "07a52c66134c7d7ff4208577b12e132a46336f5b50482078cdabac7af7dfc5e5"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/sonnet46_low_20260922/onboarding/traces.json",
          "sha256": "15812f625d3d850603c713a26619c96c6221ccb4a915a0811a4ee3f37e84edde"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "claude-sonnet-4.6",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/sonnet46_low_20260922/payments/run.json",
        "sha256": "7d6ad4f5ee616d75fdcf8e0069d4cc31cfc41a808b3a5bd8b1d2a50661016bfe"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/sonnet46_low_20260922/payments/traces.json",
          "sha256": "e4b567790c9876706494029929d5b17e9c70c873b384b6fc4bd01b78a39b4d1f"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "claude-sonnet-4.6",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/sonnet46_low_20260922/retail/run.json",
        "sha256": "7b70e5aea4c8e29f365e01cfbc359ac58e68f0a12300097f5cf2d3b28d9c26e6"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/sonnet46_low_20260922/retail/traces.json",
          "sha256": "457259afa964afff1ddfaf72b43f3f7eb593379b47ba4ac167132ef805416d51"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "claude-sonnet-4.6",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/sonnet46_low_20260922/sales/run.json",
        "sha256": "a995f2421607eb378e96c7de66c06d74bee4d6e6714aaad9dfc6cc1fa2d5c79a"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/sonnet46_low_20260922/sales/traces.json",
          "sha256": "f32098f17d0d5bd2d2a7c8fa61aee5554f735ff68de71b9641536703fa914ffc"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "claude-sonnet-4.6",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/sonnet46_low_20260922/travel/run.json",
        "sha256": "4b6bbc65157a58e22d787ec2ec9873e23550b5051193e7739fdb97c291d0d144"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/sonnet46_low_20260922/travel/traces.json",
          "sha256": "4de1e7372349fd8128e8ab6f34b8a7e559627116a8c2d7f5e1dc8ce7532de11a"
        }
      ]
    },
    {
      "commit": "c140a1a2e556a397f3a8cebfb2dd104c4df7d083",
      "domain": "customer_support",
      "model": "claude-sonnet-4.6",
      "pr": 42,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet46_t2_s2026_results/customer_support/run.json",
        "sha256": "506b9355d7768decf9401917920cfd00a7bb69ff4443c0d379b6008ecdfa0737"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet46_t2_s2026_results/customer_support/traces.json",
          "sha256": "5169d7aa4deed7ad1adcfb6c47586afe5066cd8abd8ac879cb817dd225129dd2"
        }
      ]
    },
    {
      "commit": "c140a1a2e556a397f3a8cebfb2dd104c4df7d083",
      "domain": "field_service",
      "model": "claude-sonnet-4.6",
      "pr": 42,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet46_t2_s2026_results/field_service/run.json",
        "sha256": "42dc1692b4848da120e66e3f0dfabdc217bddc53156f7a55948c8387b2b5dc17"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet46_t2_s2026_results/field_service/traces.json",
          "sha256": "6ec980fc0ad11f9718174734e78da20bd2ebd0fb04027aae7e1dc69b5c07813c"
        }
      ]
    },
    {
      "commit": "c140a1a2e556a397f3a8cebfb2dd104c4df7d083",
      "domain": "itsm",
      "model": "claude-sonnet-4.6",
      "pr": 42,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet46_t2_s2026_results/itsm/run.json",
        "sha256": "f1789345b613ddd7ca247ffc5bcb3ee1d344174cc26c5fa541a7f81895b9c212"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet46_t2_s2026_results/itsm/traces.json",
          "sha256": "9966c6999146fdfe6a33ce3e577a11f48868d2a1314794c17c819e0fd4d07836"
        }
      ]
    },
    {
      "commit": "c140a1a2e556a397f3a8cebfb2dd104c4df7d083",
      "domain": "marketing",
      "model": "claude-sonnet-4.6",
      "pr": 42,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet46_t2_s2026_results/marketing/run.json",
        "sha256": "19b272887a5d0d94550984db87d54f41ce795f2f72a719890d6dbd7a7f6fb710"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet46_t2_s2026_results/marketing/traces.json",
          "sha256": "19b52a4c7e43ff9200f9e5515b095d34b30be744a9b497b673fb80a564351530"
        }
      ]
    },
    {
      "commit": "c140a1a2e556a397f3a8cebfb2dd104c4df7d083",
      "domain": "onboarding",
      "model": "claude-sonnet-4.6",
      "pr": 42,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet46_t2_s2026_results/onboarding/run.json",
        "sha256": "861b976828828b22bfebc003852e02b1ba97363e5c70a94cce75163403fa53c0"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet46_t2_s2026_results/onboarding/traces.json",
          "sha256": "e6fd68346eeff76f9287797c72a65f5db1ad81f58e30e9feb0a397702ec6f860"
        }
      ]
    },
    {
      "commit": "c140a1a2e556a397f3a8cebfb2dd104c4df7d083",
      "domain": "payments",
      "model": "claude-sonnet-4.6",
      "pr": 42,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet46_t2_s2026_results/payments/run.json",
        "sha256": "73d22d6ee328282ec76c6b92a7606c167701ab9014a9a65c2f017b40cfc8a5e4"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet46_t2_s2026_results/payments/traces.json",
          "sha256": "ad99335e2b5c52ae39fdaa3524bbce9933f92cf65bacab9ad6f9e0997fd0dd0f"
        }
      ]
    },
    {
      "commit": "c140a1a2e556a397f3a8cebfb2dd104c4df7d083",
      "domain": "retail",
      "model": "claude-sonnet-4.6",
      "pr": 42,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet46_t2_s2026_results/retail/run.json",
        "sha256": "68b30b818c67323dffc8460fdc1fbcc86a6d3310713797ec2d8fbe856a8ee281"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet46_t2_s2026_results/retail/traces.json",
          "sha256": "ec49313f774717d95c5f2212450859a0134e919af3eed3142a8a53672fb331af"
        }
      ]
    },
    {
      "commit": "c140a1a2e556a397f3a8cebfb2dd104c4df7d083",
      "domain": "sales",
      "model": "claude-sonnet-4.6",
      "pr": 42,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet46_t2_s2026_results/sales/run.json",
        "sha256": "055f1de27341fe849b9f75cf6de8dd72e3d1f8de3655b04c4ac23b91d307ce10"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet46_t2_s2026_results/sales/traces.json",
          "sha256": "2af3ea382d16b7bc1e8b8c923d6762944659e6aa5520fb1485548c3361f66f30"
        }
      ]
    },
    {
      "commit": "c140a1a2e556a397f3a8cebfb2dd104c4df7d083",
      "domain": "travel",
      "model": "claude-sonnet-4.6",
      "pr": 42,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet46_t2_s2026_results/travel/run.json",
        "sha256": "6d70637166c9e33fad8d94ea4a23f05177ecd5dd9ca6c69c6e03f54d3c61e16d"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet46_t2_s2026_results/travel/traces.json",
          "sha256": "56a2a8b571a10d3ba2641c647c767f0f2604ef0dac056cfe0edda32724172543"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "claude-sonnet-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_sonnet5/customer_support/run.json",
        "sha256": "fe4264858a3e68c1e8f546444ec561d1c3217503e360d34109a8307f9f5cf953"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_sonnet5/customer_support/traces.json",
          "sha256": "99dae5b3345916b5665d9ac6c6c8b5a16b4c79658b09d5ab5d25c5f6d3862bf7"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "claude-sonnet-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_sonnet5/field_service/run.json",
        "sha256": "11d0e29876907cce31a05a74e576b4678bdc589dca2714b454251c956fce679f"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_sonnet5/field_service/traces.json",
          "sha256": "fabdc10b324f9b740e8500b29f620e21ca77e624ce4d5bd37509219dfe405f0d"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "claude-sonnet-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_sonnet5/itsm/run.json",
        "sha256": "042728124c8533ef05f249396b9132d997ed7a117611623e581ad3a35c570cda"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_sonnet5/itsm/traces.json",
          "sha256": "8f3a18c798761bab01f1fed40848c19804aee04d5b78db914b23fe690214cfa0"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "claude-sonnet-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_sonnet5/marketing/run.json",
        "sha256": "015fd55c8482f3c6931ad206c46a97ba1d1a1c9fa0f588d8ee00912b47f7a67a"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_sonnet5/marketing/traces.json",
          "sha256": "b697a2cf39f0399c959da158d035126a9177e2f7370f689ad6a9df3cd24b8c6b"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "claude-sonnet-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_sonnet5/onboarding/run.json",
        "sha256": "baec00c6aa446a4c0505bc30a5cb59829214e1d14a91458792055334f978acce"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_sonnet5/onboarding/traces.json",
          "sha256": "1d0ea641c75b9d48af410d74ba112f610d6e638cada804315b6b9e07f6474868"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "claude-sonnet-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_sonnet5/payments/run.json",
        "sha256": "6632ddc1b3deb0d301eb26ca4ac84afb11c0f2b79319200229d7c6fbcc3dd49d"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_sonnet5/payments/traces.json",
          "sha256": "700a6a35f2943d7ba767ac40ecfcb77b06cd0bc7654a60937b25b4f9586fa4a9"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "claude-sonnet-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_sonnet5/retail/run.json",
        "sha256": "99366e9080f82f93ba7e07d240ca78043694229174cce1d6aac6b21079719fa3"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_sonnet5/retail/traces.json",
          "sha256": "615edf9b41c3aa465e7732553f54a1f9f6028e806c205ffffef25848a638d3d7"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "claude-sonnet-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_sonnet5/sales/run.json",
        "sha256": "59bc3d0aedc933efd8b96aae80a1b1a7cc2e1677d490dc3fefd18a99b0d37baf"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_sonnet5/sales/traces.json",
          "sha256": "c634e62f2f5d80a76507b8e927129f774ad50b4cdab5e8b52a9603904c5bfbb7"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "claude-sonnet-5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_sonnet5/travel/run.json",
        "sha256": "74bddbd9d57908a0cacc989f66d2fec7cb624aa77603c57d5f878b8471fb38a3"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_sonnet5/travel/traces.json",
          "sha256": "7b267cc66a4982d6180cc773cff6af1ad935f8ce3e8ba9792d8f41cfe96e7492"
        }
      ]
    },
    {
      "commit": "e48c4f510186012d4fa6df6c6fc70a9ce3ea73ee",
      "domain": "customer_support",
      "model": "claude-sonnet-5",
      "pr": 43,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet5_t2_s2026_results/customer_support/run.json",
        "sha256": "2161863cc6402984c92c140937f90d21175062a2e5fb19f8a2620cda3a843ecd"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet5_t2_s2026_results/customer_support/traces.json",
          "sha256": "0348124894feac145b546d6f777c388a0babec4550fb0026698beedbdb3c086f"
        }
      ]
    },
    {
      "commit": "e48c4f510186012d4fa6df6c6fc70a9ce3ea73ee",
      "domain": "field_service",
      "model": "claude-sonnet-5",
      "pr": 43,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet5_t2_s2026_results/field_service/run.json",
        "sha256": "d7a870014952a774753382693364c142b5c7479c3a07fb327ad8933f79752071"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet5_t2_s2026_results/field_service/traces.json",
          "sha256": "48c024a6b8fab883d19f283d820c4fd62c378eb94e31bccc3a0ae14255225af1"
        }
      ]
    },
    {
      "commit": "e48c4f510186012d4fa6df6c6fc70a9ce3ea73ee",
      "domain": "itsm",
      "model": "claude-sonnet-5",
      "pr": 43,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet5_t2_s2026_results/itsm/run.json",
        "sha256": "97cd867d12e2fbab997adfe29d647cfe85ade207ad64a77aa2badcf6ac23d144"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet5_t2_s2026_results/itsm/traces.json",
          "sha256": "4b1556e2a718cb66f778835c39ab91cf9fef59d9b26d84501760586d479990ba"
        }
      ]
    },
    {
      "commit": "e48c4f510186012d4fa6df6c6fc70a9ce3ea73ee",
      "domain": "marketing",
      "model": "claude-sonnet-5",
      "pr": 43,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet5_t2_s2026_results/marketing/run.json",
        "sha256": "5a1c04a469125e11672ddc218b5d2bacaa55866dbc4d541d2a4e99136b4b5d0a"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet5_t2_s2026_results/marketing/traces.json",
          "sha256": "61dc5ef294476f187625fe57ef5599f061d5e36ca228094dc67d8b274d331635"
        }
      ]
    },
    {
      "commit": "e48c4f510186012d4fa6df6c6fc70a9ce3ea73ee",
      "domain": "onboarding",
      "model": "claude-sonnet-5",
      "pr": 43,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet5_t2_s2026_results/onboarding/run.json",
        "sha256": "8806372b249bb2b933aac98e532f4a972d45b6e81b25fbaec2d13361b95419cb"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet5_t2_s2026_results/onboarding/traces.json",
          "sha256": "e2634d59da61879b3c2cda1a36a5c63d3e5655e80215ec7bcef2270e4fbdece6"
        }
      ]
    },
    {
      "commit": "e48c4f510186012d4fa6df6c6fc70a9ce3ea73ee",
      "domain": "payments",
      "model": "claude-sonnet-5",
      "pr": 43,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet5_t2_s2026_results/payments/run.json",
        "sha256": "20a61c7b0e660231c3d2b2586ebe139549ee487b9d23c98e51bb119c3055ee6c"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet5_t2_s2026_results/payments/traces.json",
          "sha256": "63b0dd89fa61149c889b121eb0ef326593f15c15eae878fc5634b62a780f64ec"
        }
      ]
    },
    {
      "commit": "e48c4f510186012d4fa6df6c6fc70a9ce3ea73ee",
      "domain": "retail",
      "model": "claude-sonnet-5",
      "pr": 43,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet5_t2_s2026_results/retail/run.json",
        "sha256": "b62ba5ca017276e392afe6f902e814c0b0d7a5cd90a469615cd33d5edc0744f0"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet5_t2_s2026_results/retail/traces.json",
          "sha256": "a0b8c85748d25e91268739e1c18400504ec9e102441bb4faccbe0218fafac7a6"
        }
      ]
    },
    {
      "commit": "e48c4f510186012d4fa6df6c6fc70a9ce3ea73ee",
      "domain": "sales",
      "model": "claude-sonnet-5",
      "pr": 43,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet5_t2_s2026_results/sales/run.json",
        "sha256": "5b752a3fb282b9e4619586f0e79a4e37d7b11db9480e5c55fe06768244da7dac"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet5_t2_s2026_results/sales/traces.json",
          "sha256": "79689a77188cb12138da3b86f11093330c7f95f087e60817cf823e9d6d8d51b7"
        }
      ]
    },
    {
      "commit": "e48c4f510186012d4fa6df6c6fc70a9ce3ea73ee",
      "domain": "travel",
      "model": "claude-sonnet-5",
      "pr": 43,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/claude_sonnet5_t2_s2026_results/travel/run.json",
        "sha256": "5a2cdab23da53fdfd94beb7f6d6a4bcd97cb36e5b7e903f3494e4acbd109fb50"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/claude_sonnet5_t2_s2026_results/travel/traces.json",
          "sha256": "d63348239baddd8f90999d07b25fcf4fa3ca04f62397d1f4877f116ea132651b"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "gemini-3.1-pro",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gemini31pro_low_20260922/customer_support/run.json",
        "sha256": "8136247ca4a417548aafd5cf2d5158564059df65488e907add70e3c0986804c6"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gemini31pro_low_20260922/customer_support/traces.json",
          "sha256": "29aace64b9c6f19ef56c6b7ab423c8198b2ba7ca47a990699e88f86888705d9d"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "gemini-3.1-pro",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gemini31pro_low_20260922/field_service/run.json",
        "sha256": "908c1a5cdfa0e37b7a5ca34c4429b825a07088e2357db8843039367021778742"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gemini31pro_low_20260922/field_service/traces.json",
          "sha256": "6f28c7c4d234ea8e326ccc58a16e6fb5df9591243d8a2ed3c0cba6f891e29832"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "gemini-3.1-pro",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gemini31pro_low_20260922/itsm/run.json",
        "sha256": "2b534b2562fd3a9e670d54dc757c97e380e6fbf39551935b58472527ba53acff"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gemini31pro_low_20260922/itsm/traces.json",
          "sha256": "0d7dabbdcd3c9ee5d668fabfed7c425d5a19f11320633adbc621dcd30072435f"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "gemini-3.1-pro",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gemini31pro_low_20260922/marketing/run.json",
        "sha256": "c48114777181a3045a801f1581e55158fd892baa997405784ff962c812f37721"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gemini31pro_low_20260922/marketing/traces.json",
          "sha256": "134ef96b6d994c9a01be0b2db9abdb899f1c568efc193b4df028a3e987dc5c1c"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "gemini-3.1-pro",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gemini31pro_low_20260922/onboarding/run.json",
        "sha256": "7eb623dc13f7a769f976caf4b232f12bc91990f807e59cefa451a72ad9a72504"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gemini31pro_low_20260922/onboarding/traces.json",
          "sha256": "c31a404feae37c1a10f70b64e3113f52418a1ee9b350b0aa6dbdd591b219c8ad"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "gemini-3.1-pro",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gemini31pro_low_20260922/payments/run.json",
        "sha256": "c36a34672f99a1e8f7bd2c74fd6878a660c9b4ceee191ce700f06bf44be3e53e"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gemini31pro_low_20260922/payments/traces.json",
          "sha256": "4cc35126461b3ac83f19930626aac068c2291c16387e0e0ee184da14bd38ca0b"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "gemini-3.1-pro",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gemini31pro_low_20260922/retail/run.json",
        "sha256": "42875f8200f2d794918e0346ede88c4a59ae5dda9f6e4c83ef7a877ed2e03689"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gemini31pro_low_20260922/retail/traces.json",
          "sha256": "77776986bca0c16317c537f4bf690cd79d568f2e46022fb6c38e3259be1151b0"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "gemini-3.1-pro",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gemini31pro_low_20260922/sales/run.json",
        "sha256": "dd230b9d921d551b858ef34c84194579416e6b34819b5d0f43d5f93084aadb53"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gemini31pro_low_20260922/sales/traces.json",
          "sha256": "efb7da114e26931577924b06c441643e19faa8bb4f02e1e428f609ed11bec6be"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "gemini-3.1-pro",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gemini31pro_low_20260922/travel/run.json",
        "sha256": "688d59e5b013149b112aa7e1ddbac25314855f96e7bae85ee0fbf22649197352"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gemini31pro_low_20260922/travel/traces.json",
          "sha256": "16f7711ddc17fab19da69f0b2843e8925740f31d630a5921232843ef7a083428"
        }
      ]
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "customer_support",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini31pro_t2_s2026_results/customer_support/run.json",
        "sha256": "53ec186570318bf80dd8c9c41e2b0025efb7517b3077e1c9813338ad633280ce"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini31pro_t2_s2026_results/customer_support/traces.json",
          "sha256": "11f806c79c7ff1dc99f6b0889257cf8b5c05a8368a80baf8c75d2cceb584dd75"
        }
      ]
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "field_service",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini31pro_t2_s2026_results/field_service/run.json",
        "sha256": "c77dbbb25d6c922e44b3a0104cafd80ef655ce6dfdb96c4453950426e2059bf9"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini31pro_t2_s2026_results/field_service/traces.json",
          "sha256": "fe6af63880db297304153e27535f546d2b3b3e294d06a8dc932a7a7faedbe1c1"
        }
      ]
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "itsm",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini31pro_t2_s2026_results/itsm/run.json",
        "sha256": "3b38734b911071c15000fd0d2cd5bbdd91f2c9adbe84a82c23307c804ce69a05"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini31pro_t2_s2026_results/itsm/traces.json",
          "sha256": "33539503b8882a4ed8d0075bb4c980c341f210f9cc86cd5890bffdc16eba0bc9"
        }
      ]
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "marketing",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini31pro_t2_s2026_results/marketing/run.json",
        "sha256": "483d11a19b4cd315a5bbd482c353ad4db9373ba7466a5ce9ed603222bde7bbac"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini31pro_t2_s2026_results/marketing/traces.json",
          "sha256": "b5b8f0ab9e73ce0e91de42005b2e0005d389b0ecad7bb021ac99b906cb52db11"
        }
      ]
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "onboarding",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini31pro_t2_s2026_results/onboarding/run.json",
        "sha256": "b59fc8c0cf7d0550018c3496557e0658ce5575cbd3b6e4c3323c96ebd2fdc6cf"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini31pro_t2_s2026_results/onboarding/traces.json",
          "sha256": "ca2e792ad5584e5932fc2f1e61a9b9dab062fe8efacaae825825f05cdf471289"
        }
      ]
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "payments",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini31pro_t2_s2026_results/payments/run.json",
        "sha256": "13c410e95308399e5784e2f1c283e885895410b83ba8eb97d7e5182a4ade018f"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini31pro_t2_s2026_results/payments/traces.json",
          "sha256": "c2c643bfc961211dbb484306fb43690f74a7f1b2690b54656a26f56705205f20"
        }
      ]
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "retail",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini31pro_t2_s2026_results/retail/run.json",
        "sha256": "ba599118c3d90ab475c7eb1a0f94db4b03cbab42da4ef96daee1182b90471a01"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini31pro_t2_s2026_results/retail/traces.json",
          "sha256": "de43c4c9a796f8ad20efc72f53fcc5efc2e48d7f50778d2da6a09f4acabb622a"
        }
      ]
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "sales",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini31pro_t2_s2026_results/sales/run.json",
        "sha256": "aa2ee9f2eb97de87f46531c20b15bb10e3e8b5c4619c1a81bf690152060e2d52"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini31pro_t2_s2026_results/sales/traces.json",
          "sha256": "e313515193d8876361608660bfb02e09751c28aa4d508e2cbf2f34321fbc7c6b"
        }
      ]
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "travel",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini31pro_t2_s2026_results/travel/run.json",
        "sha256": "95c7072b9327b98fc98af30b6aa79b712afd6996c300f1b87c342af6dc1cddc7"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini31pro_t2_s2026_results/travel/traces.json",
          "sha256": "3610d10f2e939c5f26ebe2b17c3f637e7a4c086fed6408b049ce99769e29edb0"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "gemini-3.8-flash",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash/customer_support/run.json",
        "sha256": "29dbae19b42bc17da7b2211b9f889138f5ede0a5634a392a91ceaef34313ba39"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash/customer_support/traces.json",
          "sha256": "1ecc7dcc0daad3cdf550b665f0d01c4a7d3b66a09f4006aa22b613732c4bad06"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "gemini-3.8-flash",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash/field_service/run.json",
        "sha256": "1b37518727cb86033e6ece8e68578485e383490b460f67146a555bf06f0dbe7a"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash/field_service/traces.json",
          "sha256": "f16118f73c36a8591aca3c28e80db5d69a6a28d37958948ebbfb299dfa78cad2"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "gemini-3.8-flash",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash/itsm/run.json",
        "sha256": "3c8b50ca0da35121d88607227dc4a6536a4b30274f6ec0f56907a38ceacbf90c"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash/itsm/traces.json",
          "sha256": "ff97f15c8c43f420c6d3ef4218f69c3ff01089169902b0f698e4f8dfed8f39d5"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "gemini-3.8-flash",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash/marketing/run.json",
        "sha256": "384b5134a26d730b46f394dad50b2537e18a13cca9a580d4c86f1a5eae0a395e"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash/marketing/traces.json",
          "sha256": "048adcf43a3cc68b3760f04c990d340505a73d793b445222bfd9096f51d9fbbc"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "gemini-3.8-flash",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash/onboarding/run.json",
        "sha256": "aa2f4ce74ae47931d16cc4187cc97d97b71ec25ae534c66a474853d24fa2a966"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash/onboarding/traces.json",
          "sha256": "90cdf0fb4e67ae38454de9b6b04ed95251c4369b21b3818b8f6d8f51acfda2a6"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "gemini-3.8-flash",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash/payments/run.json",
        "sha256": "c410862a8e336aadc0a9f8776c6cc373e3710f6e67ebfa38843edca667ab9e80"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash/payments/traces.json",
          "sha256": "56811a6ae89a70020bb88d103354b3406fc852343a448e3898be110bd36abd7a"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "gemini-3.8-flash",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash/retail/run.json",
        "sha256": "e34880ca015fa388c45ec811da71ae01e2326d8adab1af6ffb061733e661166f"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash/retail/traces.json",
          "sha256": "42b00d9cf1d5de15229af4f345896f15a91a0d4505d08bc8330881e752ece9a6"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "gemini-3.8-flash",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash/sales/run.json",
        "sha256": "73fd799c86941fba8e9eda27e7d70bf9e3aa74e3dcf9c28d83b28bfd78e76335"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash/sales/traces.json",
          "sha256": "7d4fe517e0780f30ee137800cbf5d9ee781cd5fd1ee7828773c5c10ac09ff7e9"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "gemini-3.8-flash",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash/travel/run.json",
        "sha256": "9421fa434b14b5a17ea3b4d9ac33c0d516fd67b41d81ec5a44e960e366f8d14c"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash/travel/traces.json",
          "sha256": "71ea6a71be7502954c70689d183d18c024181f3496346a58339f7957c98903ed"
        }
      ]
    },
    {
      "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
      "domain": "customer_support",
      "model": "gemini-3.8-flash",
      "pr": 38,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash_t2_s2026/customer_support/run.json",
        "sha256": "95e624a2808c78c02577f2b6cacb9d1b46e5e908afeecd2edd452859b904510d"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash_t2_s2026/customer_support/traces.json",
          "sha256": "8d1af7fd085a93c20afe1ff60f83c6055594934e07edc2e2728921e3fcff3653"
        }
      ]
    },
    {
      "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
      "domain": "field_service",
      "model": "gemini-3.8-flash",
      "pr": 38,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash_t2_s2026/field_service/run.json",
        "sha256": "6ba252f0fdc73f5cc2ab89cdf17c441ec71536f404b6d6993cf795a1a03b5847"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash_t2_s2026/field_service/traces.json",
          "sha256": "979bcf0422f223619097e53673192367632410b1fa05974442993bdb6617a9af"
        }
      ]
    },
    {
      "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
      "domain": "itsm",
      "model": "gemini-3.8-flash",
      "pr": 38,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash_t2_s2026/itsm/run.json",
        "sha256": "ca54ef9a4c4a3407e10d345ddb0301d00271e5b635cfe73244af3ad026ad70a7"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash_t2_s2026/itsm/traces.json",
          "sha256": "a8d457c7fad6e87da1fd212caf6c74199e469a918945554051cfd3aad9c5b311"
        }
      ]
    },
    {
      "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
      "domain": "marketing",
      "model": "gemini-3.8-flash",
      "pr": 38,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash_t2_s2026/marketing/run.json",
        "sha256": "ef6abfed5a046890dec86c92fe8c9d8453bfba8208e0fe81d85eb9a113fe1926"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash_t2_s2026/marketing/traces.json",
          "sha256": "188142f8802f976bea80c436937fc7c2c741aaf1aede286bf063955cc94cae49"
        }
      ]
    },
    {
      "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
      "domain": "onboarding",
      "model": "gemini-3.8-flash",
      "pr": 38,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash_t2_s2026/onboarding/run.json",
        "sha256": "1451f04e485de8d94abeda8b2d55cc48c005719740339724a21e9a9a92df5027"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash_t2_s2026/onboarding/traces.json",
          "sha256": "c3c4c57d6e5fa95174f3358601353d4e6a94c49015ecd5221bfbed4e334e3090"
        }
      ]
    },
    {
      "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
      "domain": "payments",
      "model": "gemini-3.8-flash",
      "pr": 38,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash_t2_s2026/payments/run.json",
        "sha256": "09731e07e8c0963f9411c1f91dd089eac50f955cf96c757832f925ec87e697fb"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash_t2_s2026/payments/traces.json",
          "sha256": "1ff30543706819b2dac2cb49f40cc3f05d71bf7110309581c0546bc7d15d8759"
        }
      ]
    },
    {
      "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
      "domain": "retail",
      "model": "gemini-3.8-flash",
      "pr": 38,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash_t2_s2026/retail/run.json",
        "sha256": "8dfc6bfaad65a7f6ee35b137711e8024543a0d82ce19026b9f5dfd1200ab16c8"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash_t2_s2026/retail/traces.json",
          "sha256": "1d06a7c5f6c4991ffcddf94be9b9e4fcf44b0fe88c2c546e51620ff710b0d610"
        }
      ]
    },
    {
      "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
      "domain": "sales",
      "model": "gemini-3.8-flash",
      "pr": 38,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash_t2_s2026/sales/run.json",
        "sha256": "aff78ffa44f20d73912725644c229e4d47878e9a23ce947bbfcb47662981e0bc"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash_t2_s2026/sales/traces.json",
          "sha256": "f1a3b972d548bf22f1ad37aa0670166b4e89b4509345d33dea5bf57ef99812c1"
        }
      ]
    },
    {
      "commit": "18eaa10d95eeed74642f8d1cda496cf05cb657e6",
      "domain": "travel",
      "model": "gemini-3.8-flash",
      "pr": 38,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/vertex_gemini38flash_t2_s2026/travel/run.json",
        "sha256": "d009422de7905a962711c0de0c42e2ef4546187ff5a8d903707a8a137bd8c5ef"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/vertex_gemini38flash_t2_s2026/travel/traces.json",
          "sha256": "d86a281cdcfa6647946a4ff204cbe6ef07d740f0b348ee03d3f44bebfa8fb910"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "gpt-4.1-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-4.1-nano_20260924/customer_support/run.json",
        "sha256": "b5040748cb24237189be64e66c3b63678506bb2b27822d8fecf03176dea9a4a9"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-4.1-nano_20260924/customer_support/traces.json",
          "sha256": "ab1be96ebd7857ba2da633adc0a7d0c6b6e2d5199804a282c5429d40747daeb7"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "gpt-4.1-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-4.1-nano_20260924/field_service/run.json",
        "sha256": "92d298c9475ea19120b7a94356f5fa62fc3b48d8b8f108eb00eaed5a261662e1"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-4.1-nano_20260924/field_service/traces.json",
          "sha256": "f35c9ed9cb908083f7ef57264826da0a718bc7ccba664f8a092712977c107496"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "gpt-4.1-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-4.1-nano_20260924/itsm/run.json",
        "sha256": "1baa64ecfc8b545f93b5c2870123f8871db49cd5d7ceeecb5acde78e2d1c5c57"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-4.1-nano_20260924/itsm/traces.json",
          "sha256": "d12cff6e978407fddf656cfedebeb40fc81609821f5f291af16a9a2c2fee75e1"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "gpt-4.1-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-4.1-nano_20260924/marketing/run.json",
        "sha256": "ebec7e4efc4006b0ec6886c2e16c0d2c2456aeb134470a87597505cd5fd90695"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-4.1-nano_20260924/marketing/traces.json",
          "sha256": "86bda87a49dd5500e360c6e444b738868762cc8efad01d87511c1ec2411c0f08"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "gpt-4.1-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-4.1-nano_20260924/onboarding/run.json",
        "sha256": "88a2e4b05ea01e364d51e6747a32131b10a7ca3e94d2d4ce708be1f518acf406"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-4.1-nano_20260924/onboarding/traces.json",
          "sha256": "749e9385be103ece5c5ec0147d0e7d19037165bd93ae1d7df84c05eb4ad0f220"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "gpt-4.1-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-4.1-nano_20260924/payments/run.json",
        "sha256": "f993115bf48779772145c4c098668cadbc1512cae43930383deb12171c923c37"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-4.1-nano_20260924/payments/traces.json",
          "sha256": "cf65795e4f6d40e1a42a74badfd5ab992c15b614b15cf05167702d1cb2402d13"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "gpt-4.1-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-4.1-nano_20260924/retail/run.json",
        "sha256": "535ff515ecf5dac1c7d95efceaf70a80e336e7cae243553b84c7d65eabc9c741"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-4.1-nano_20260924/retail/traces.json",
          "sha256": "59fa6561386b4cb49dfdd2ef23c6a656bf075e281cf1bd9d409f9073d3e3b147"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "gpt-4.1-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-4.1-nano_20260924/sales/run.json",
        "sha256": "4e317710633d94f8343125d6c3ad901ed787bbe485eeedf5fb0f33f4b2524b8a"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-4.1-nano_20260924/sales/traces.json",
          "sha256": "3c3142fd9a544a02628c4da7145f950333ce26866db8899b9900e7f9c3beeead"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "gpt-4.1-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-4.1-nano_20260924/travel/run.json",
        "sha256": "7fd04b6cd04e0e30b0314b99ba5c4c3f4eb43b0fec526293e35dc6caa0ea5a2e"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-4.1-nano_20260924/travel/traces.json",
          "sha256": "3a2ff6227a58e873ee0f88bb34a5824e01d9d0702a33eae465f41581c1a74e8a"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "customer_support",
      "model": "gpt-4.1-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/customer_support/run.json",
        "sha256": "0002db05d3a8f584b28cf774b6a12d1676343f79579748f0392ffc74a5ca998c"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/customer_support/traces.json",
          "sha256": "e438ce6dd12f4403fbc891900315121e5589ba3131477e3cac15385332026e8f"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "field_service",
      "model": "gpt-4.1-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/field_service/run.json",
        "sha256": "5fd23c20efb284417189fc747ed8f7b56313415a604ffba5b21d6a357a5df08e"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/field_service/traces.json",
          "sha256": "207d0e7e8ed1b48f631019b21cd100265c67a1da0157ba5b465d7b813900e48a"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "itsm",
      "model": "gpt-4.1-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/itsm/run.json",
        "sha256": "9f1d67a3f2bb0b80c11a96d8d06470ec24050a1ef371516555abadd3e55a1ce8"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/itsm/traces.json",
          "sha256": "b7dfa4000624e7f5b74d86b65480cb2994a1a6491d17e4021a9c1bbf97eda66f"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "marketing",
      "model": "gpt-4.1-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/marketing/run.json",
        "sha256": "25569a0fd6e9bddda9453d6054f14a99b3dbfdd67be7791c44c6d7813a54e515"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/marketing/traces.json",
          "sha256": "4bf9bc27db49f8fbf62961d792e65ed9e76cd141109a1fdbdf150e8420c05638"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "onboarding",
      "model": "gpt-4.1-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/onboarding/run.json",
        "sha256": "37636840804e6613bc17b7b280f50f9d9e5dc63ed82c58a230b8d40a15401616"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/onboarding/traces.json",
          "sha256": "2ea0813bf2613254ebe41f88982f24c5b1319c887aa1bec39b1672ea7ce86c42"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "payments",
      "model": "gpt-4.1-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/payments/run.json",
        "sha256": "798e9196709ba3b5cc42f19e6c834c075365aa5c99e6d7c40035418b346a597a"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/payments/traces.json",
          "sha256": "714f96de08a24194f551fe4248dade8d81d41a6431a103de296f1601513cbaaa"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "retail",
      "model": "gpt-4.1-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/retail/run.json",
        "sha256": "ad007460a27d727d933eababf9b11c6af4f7de617013fb5233c46eedeb84e485"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/retail/traces.json",
          "sha256": "97f7d5ae3323f96640395b9cc3b5ab98283efec4bc9ef27a5908facbb754ce03"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "sales",
      "model": "gpt-4.1-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/sales/run.json",
        "sha256": "c64a9487f6cb80d2f3b0ed7484ceea8c4e35d235ee9f464a97d35917a1bfa0d3"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/sales/traces.json",
          "sha256": "fdd2389de48ac41bf0626cbf5278f3eaa6952aa52111890b34933b49b367e32b"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "travel",
      "model": "gpt-4.1-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/travel/run.json",
        "sha256": "9c53ed9c9e09cd09d31db9734f288bab89fec6ebdb379c87d35a6ac34f009c05"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-4.1-nano/travel/traces.json",
          "sha256": "f56f9d4952aa1c8f84bf57cd2bf804924dc987d843d8fce438e906e6cfc7b199"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "gpt-5.4-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.4-nano_low_20260923/customer_support/run.json",
        "sha256": "1848df414dd0d7e5dbad74375b8a24bde510430783e8c984401a78708c4fc140"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.4-nano_low_20260923/customer_support/traces.json",
          "sha256": "ee380a8857f883bad3c412fc8320a18c7a82132d7777e8860b5787cbee786905"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "gpt-5.4-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.4-nano_low_20260923/field_service/run.json",
        "sha256": "5e71e7532da6751e94f44fcded3cb45c01142864e9e64f847532db9843e46845"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.4-nano_low_20260923/field_service/traces.json",
          "sha256": "7abc8497cf482de226539a7c76459a7cd204ec2f67894c7932942ee0e62ccab2"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "gpt-5.4-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.4-nano_low_20260923/itsm/run.json",
        "sha256": "564b4516af7766b58dc239a87264b08b9b882613052e1d7a67dad4e14212b489"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.4-nano_low_20260923/itsm/traces.json",
          "sha256": "f41e19c23452112daea42b707e19425b21f6d7f4750bea29f52ba07b06b0d9cf"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "gpt-5.4-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.4-nano_low_20260923/marketing/run.json",
        "sha256": "8735d3bf0975c39a300b46bffc6b2f7c7532aafa7330dfd6e2d7e71a9882fdc6"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.4-nano_low_20260923/marketing/traces.json",
          "sha256": "fe8f287fec28e0f529ae84601046d2662160afd049a1858f943828a2e5f20878"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "gpt-5.4-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.4-nano_low_20260923/onboarding/run.json",
        "sha256": "22108e892952e0f3343c2e6ff708950fce0b3b1a78a6412a8c654d8d59370801"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.4-nano_low_20260923/onboarding/traces.json",
          "sha256": "9f8f14f24089f4d8a0a6b36bed08a382ec1a84d9e0f1f9683938daaa16d48d92"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "gpt-5.4-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.4-nano_low_20260923/payments/run.json",
        "sha256": "628bf2b142266ea72d38995d071d321b8f061893c95176a2ea4559f442b7d719"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.4-nano_low_20260923/payments/traces.json",
          "sha256": "c8e12ebd57bec7126d21f51431212cb8c935b95d74a1ad412efe4aa896fd8a6e"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "gpt-5.4-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.4-nano_low_20260923/retail/run.json",
        "sha256": "defc94c7443864017b373ba519e97cadf270a8512238ca6c08c40a9c3c3e667f"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.4-nano_low_20260923/retail/traces.json",
          "sha256": "6ae81389681333a1c28b4899d0ed659db7bfb64b8887f0c21436099bee340db8"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "gpt-5.4-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.4-nano_low_20260923/sales/run.json",
        "sha256": "39f86952cf3338ba94ddad01b8842ff538e2bd959c438677e5fc9ddfd109d005"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.4-nano_low_20260923/sales/traces.json",
          "sha256": "6b83f648e1fc0d803bb89727187188102ea9f770895a11360fd35a41f4feed16"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "gpt-5.4-nano",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.4-nano_low_20260923/travel/run.json",
        "sha256": "b9d70ee7f4f9294053e2838dbb030f3e381d1ac5eb517d63aca9a4604392ca49"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.4-nano_low_20260923/travel/traces.json",
          "sha256": "c9fb5dc12c92940e1cd4d94ca302b960a7dd23ab79a00c6b37e74bad2715337d"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "customer_support",
      "model": "gpt-5.4-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/customer_support/run.json",
        "sha256": "84feb14f6336523848902047e40e02cfe0a53ae8585f0d37c68ecfc31a705548"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/customer_support/traces.json",
          "sha256": "0f26694aca936aca298774c64c394969ba8f881c35de6621f2c57f2bcfcaea82"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "field_service",
      "model": "gpt-5.4-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/field_service/run.json",
        "sha256": "18e2d540a7f74f8784fcfdb65d14720cdd36ff9673a1941652f998de72908129"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/field_service/traces.json",
          "sha256": "3d35577c9f1a3c4d170dc8203ac5c2433ab22d8f40ef4f0dd690044acdc7fb2f"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "itsm",
      "model": "gpt-5.4-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/itsm/run.json",
        "sha256": "e50d5e52048026aa3b27bc3af5a09037ef758a0c070f6bff93a579b636c5d07c"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/itsm/traces.json",
          "sha256": "11552cbad85d5f3a184ca4605212b83a66abf66920677ba114b1a2f43d7ad619"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "marketing",
      "model": "gpt-5.4-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/marketing/run.json",
        "sha256": "640a72e7862f441555efd0defd5aa668b9946f6aaa28cc234c3a491ac60e84c4"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/marketing/traces.json",
          "sha256": "62f6df3429ef3183ec992cd2dd49127a44c5e75ba2b9a36914bea2ccafd5db33"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "onboarding",
      "model": "gpt-5.4-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/onboarding/run.json",
        "sha256": "7dfcbcd7f9191555c37b5ccb430ca7ea6dc0da11ae0f70eefdec13c1b77387a9"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/onboarding/traces.json",
          "sha256": "abd74ec38b780d5fb302b040f29e1e00bfcb8bf8fbeebec94327191895994639"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "payments",
      "model": "gpt-5.4-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/payments/run.json",
        "sha256": "25d4ca6cb3e89709b28131b938cbc74345b409df99b1e524373d74e39ee12328"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/payments/traces.json",
          "sha256": "497e7cf3bea426db625bb506ca060e218d0e57b8c2184c550abfb38b051f0c50"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "retail",
      "model": "gpt-5.4-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/retail/run.json",
        "sha256": "8b92306f3d01fecf667ea18fc0f50a13a632a3b7b7f3ed245ea6af1f8e71b587"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/retail/traces.json",
          "sha256": "eb768a49df4e78400fb5c1021ea94fb6561f913ce8900caf3aeb499badccce07"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "sales",
      "model": "gpt-5.4-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/sales/run.json",
        "sha256": "d40fd93e2f69df595550dddb37985a2468fc86a9a46283706aabab5c926d77b2"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/sales/traces.json",
          "sha256": "4c881cbb6544e8055765603f0f7263e0c66ccbe9484772c69e23a6cd236d15cb"
        }
      ]
    },
    {
      "commit": "b741dadc85ff4850e24bf075f458c507961ab81d",
      "domain": "travel",
      "model": "gpt-5.4-nano",
      "pr": 49,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/travel/run.json",
        "sha256": "7529ef006a97ae6bf3e1deea3b9bb715774d90b09c441a44e5e6929b5956b0e1"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpt_nanos_t2_s2026_results/gpt-5.4-nano/travel/traces.json",
          "sha256": "b2c1a5d8cde5b44bd3aadf2f4fdc87d1860d5b93b1ef07d0016c62cbb78f8f05"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "gpt-5.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.5_low_20260923/customer_support/run.json",
        "sha256": "46d9c1c3b9e07b23846d4df94ef71c891c9f8708bd180d7846b2320cae455124"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.5_low_20260923/customer_support/traces.json",
          "sha256": "712477ed7867403f612c3ba144f03348a28d1c84d1c7062364386a278bda407b"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "gpt-5.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.5_low_20260923/field_service/run.json",
        "sha256": "40986957ef5197641a57e660b2011866c1030168555e77602e0bcdfd490d852a"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.5_low_20260923/field_service/traces.json",
          "sha256": "f020374bcfca490ac17c958f92c32a11c299cf33de5ebe9a1cedd95418f51a97"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "gpt-5.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.5_low_20260923/itsm/run.json",
        "sha256": "fb5d111529dc2f4cf061b25c146198acb2d491a0e80739e1c9a09bf17085c4a1"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.5_low_20260923/itsm/traces.json",
          "sha256": "9aaef8e8eff6bcba748c98bc0d4b232a45b5a42ea0085489c7106d7cf1fa42d4"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "gpt-5.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.5_low_20260923/marketing/run.json",
        "sha256": "25862d06a8df3dd3bdf10677c50992aa34bb2a11ad5386079900312c0f9f7297"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.5_low_20260923/marketing/traces.json",
          "sha256": "ea9afe1d7d588e52bbfeb80bfe5735f215262fa73213dd1033273c37f607e1bb"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "gpt-5.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.5_low_20260923/onboarding/run.json",
        "sha256": "8f2be0bf80870924e2f4210cae39ecda268bad255989c6c96067acd8904c61d2"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.5_low_20260923/onboarding/traces.json",
          "sha256": "85cb038c3107509ea25763097fe51f0db97566eda0576301eb76a804c36c7b93"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "gpt-5.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.5_low_20260923/payments/run.json",
        "sha256": "e2e6021232788079230799852aba6af925d93629f19f61484bbc8b8cfdc7b106"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.5_low_20260923/payments/traces.json",
          "sha256": "93adb8a2d43ecd1446dc0a7d35d1f629430573980fdcdb22f9f5eb270a945937"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "gpt-5.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.5_low_20260923/retail/run.json",
        "sha256": "51533ad10009ecb3dd3726d1248ea6503c522271f14b3f26fa555bd56048b8c6"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.5_low_20260923/retail/traces.json",
          "sha256": "6a68098ff2e86541b5217fd2f80d300575057045e764a278c6f04da240632e5d"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "gpt-5.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.5_low_20260923/sales/run.json",
        "sha256": "577d536530d284aed3f7b3a745370e2b6df4ccbbe49da6fc2db5d48f0b692401"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.5_low_20260923/sales/traces.json",
          "sha256": "e32cb1617a7213d2499ca3c8c6cf5197a21251af82442e2c9abac202d191afae"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "gpt-5.5",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.5_low_20260923/travel/run.json",
        "sha256": "98e62440693450381533d81ef2de77a16c511af4d7f4d25c5276543a60b3f8b6"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.5_low_20260923/travel/traces.json",
          "sha256": "fe28cc642a0d9172f7a913bab7cd7abd25bac9278fb413bce1fca0fe63126a71"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "customer_support",
      "model": "gpt-5.5",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/customer_support/run.json",
        "sha256": "138c6af8c19981d1fce890ab9718d705e8a8397b5316852513dd5c6cb4aaa351"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/customer_support/traces.json",
          "sha256": "484c64db7f5dd8c9b5d12ef6c13203ed10416e9653282cb8a187758536f17474"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "field_service",
      "model": "gpt-5.5",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/field_service/run.json",
        "sha256": "3a885bfbee916e0fa54a085a5690a18d6b420b246d1b08e10dd1697bc0589b90"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/field_service/traces.json",
          "sha256": "5028e03839a892a7820c1ccb0b9c362c4a57399d8bebe2bd204cdade44d63de9"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "itsm",
      "model": "gpt-5.5",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/itsm/run.json",
        "sha256": "6a5ee83c948f8d0ec49514f1111a957e74b715cbca798b9e6a72cbcc6348fe7b"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/itsm/traces.json",
          "sha256": "736da37c7836601d8d1136ca53635817f327917ae5e9801bc4eacd77147bf2ed"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "marketing",
      "model": "gpt-5.5",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/marketing/run.json",
        "sha256": "49ec46d4d95dd5bac35228aab5eaf61dafa5ff0da78d89a90734a00dabbac0cd"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/marketing/traces.json",
          "sha256": "49bf121b2cc81c74abc37b99dae3a6b0adf62bd11d22ca25b1c49655c7bfa0c8"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "onboarding",
      "model": "gpt-5.5",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/onboarding/run.json",
        "sha256": "b62bbc716d9d221ae1083e25377e1b0fb2b720dcdb1e0fa59c39b52330e8b3cd"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/onboarding/traces.json",
          "sha256": "a980ddedcc1064d0d3cec87cba69aff581ad0e5ac777df1a539cb18abf072378"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "payments",
      "model": "gpt-5.5",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/payments/run.json",
        "sha256": "bdb7872fc52f57860bb9dd97dcfea0eaef5c12046c613876c3067ef4dac4e277"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/payments/traces.json",
          "sha256": "811ed0838c82fd080793c3330ebb6b61047e24767913e253f6e6869027863359"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "retail",
      "model": "gpt-5.5",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/retail/run.json",
        "sha256": "fef6df996bd16fd1098f5c64aa6f45a3bfb4427a7bb0677630f30c071f389a04"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/retail/traces.json",
          "sha256": "af63b9b7c704cb22d58ade2ccdc866d2cb65fbad322061cdf9421f891a9576bc"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "sales",
      "model": "gpt-5.5",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/sales/run.json",
        "sha256": "7e93b4bb098a472c23c659113cf231624093981c156ae18c1314659a4978a0d6"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/sales/traces.json",
          "sha256": "4f5e95459ba27092c7d0d181690df8d1d6950cd29e034dcd8c843621cee85cc5"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "travel",
      "model": "gpt-5.5",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/travel/run.json",
        "sha256": "f92df052ceec3a15eaaee8acb192f6782c2b96858ff324bdb33ef73e3c3466a5"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.5/travel/traces.json",
          "sha256": "323c0c64b57eb2cee69502fc2d29648ae7532453aa3f3dbe7c1998ec9354cf43"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "gpt-5.6-luna",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/customer_support/run.json",
        "sha256": "ee62df5c17ee97becefc6a80337124730a17075dc8302bebcdbec05c4ee83429"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/customer_support/traces.json",
          "sha256": "3613d013c0b679fea071bf92bc200f6dfdad6151fc90f2e916f3f628641a9b77"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "gpt-5.6-luna",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/field_service/run.json",
        "sha256": "e5fbc3eeb9d9b7e6ad269c328ab1d600ca3554cb8cf86c77456a2e7393c2d951"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/field_service/traces.json",
          "sha256": "a911818386cdeee5803eb843d8f3e7667310ed4fbf2df2903ee0f6bfec22193d"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "gpt-5.6-luna",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/itsm/run.json",
        "sha256": "10ae61e534cd58c46b5864e83f386ad8a57d63d2dc8ee33d34b67140e06d4143"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/itsm/traces.json",
          "sha256": "9c1aeb9c233e7c2a213e266692d51ec79e0f518364f896017bc43fd571387f98"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "gpt-5.6-luna",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/marketing/run.json",
        "sha256": "f59147b1d836b2dd9173932c48b0cde0155f14373adca79afa4e6897e4916b8e"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/marketing/traces.json",
          "sha256": "89d9c31069afe1251316e42e912697349c8f1a3ee14127e3fd4110ad21992d1c"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "gpt-5.6-luna",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/onboarding/run.json",
        "sha256": "c04b319bb1c5f2abd1e9d6379c65f3d6ee9d575b5e57aa44390e6d67e437c22f"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/onboarding/traces.json",
          "sha256": "986ca5654b6fd11349cd2fdba84deaefc8391077f2feb89da231d0fdef37c7ac"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "gpt-5.6-luna",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/payments/run.json",
        "sha256": "5f1ffbc017d8fb2efef70357d8cb875956eebf4a0cd84937ee33d28c2bf4341c"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/payments/traces.json",
          "sha256": "ada363d8269976de74c262f4c95bd9820330700b399167c0e62d0288e1670128"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "gpt-5.6-luna",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/retail/run.json",
        "sha256": "a910103cfd1bd45d6895a4f32434846e0f936290dd6fec77d6f55fbea4632056"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/retail/traces.json",
          "sha256": "4a9d514b5261ed9360fee9fb508f2bffd91b16aa471d299b9ba936fbef793cb8"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "gpt-5.6-luna",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/sales/run.json",
        "sha256": "874254046d4fd63c1f4fa46d8321c4916ff914de346507cd37144458fe4eb4fb"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/sales/traces.json",
          "sha256": "0f54333ac2070559cf2c7c44279381196eae8f76be28546dd550fa7f5eb7d009"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "gpt-5.6-luna",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/travel/run.json",
        "sha256": "1902b46645142974944761d52e68caf1e4790c5e187263dc4de98eff9fea4b7a"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-luna_sfr_low_20260922/travel/traces.json",
          "sha256": "94c88010388c71fcd9016524d0d9b962b2427fdc13faf08bc28a1c60a0bdeb22"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "customer_support",
      "model": "gpt-5.6-luna",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/customer_support/run.json",
        "sha256": "7ddbe672dcd6cbb0dcd2ca25444ecbb94eb8be49725c4c17c4511cb749bec7c5"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/customer_support/traces.json",
          "sha256": "e33135b6ae5e527bf719b5bf1f2e40d5cbad6fd60f25e90823827ca47d655939"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "field_service",
      "model": "gpt-5.6-luna",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/field_service/run.json",
        "sha256": "9ebe93466203f1f8ccce05f8b5e7a40580e7018d8d7411300c1f6535dea5b1c7"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/field_service/traces.json",
          "sha256": "f14490c9dcd4d4624aac0719ef3015a1be0ae1c008bc6be408cb9a583a5976e3"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "itsm",
      "model": "gpt-5.6-luna",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/itsm/run.json",
        "sha256": "1cc111819f336432d38109a263f9e0992eec55e0820a3cc7031d450e02fdeae3"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/itsm/traces.json",
          "sha256": "800c767c982c2a9b03e81975f8a0f6c4dae372fa98fb7402148583ab47b30b81"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "marketing",
      "model": "gpt-5.6-luna",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/marketing/run.json",
        "sha256": "53a2d2706d0c24ab8e945526b143417eb84e10d8d1e0b062d22787136d99d48d"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/marketing/traces.json",
          "sha256": "55504fd11da6b0104389562592ae9cd215acabe3269dee9cc6cff1ebc588d35d"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "onboarding",
      "model": "gpt-5.6-luna",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/onboarding/run.json",
        "sha256": "cf41f9795c96db90368a73ba6de95898d33bf01d3ba06803f4a9a313a0b49f3f"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/onboarding/traces.json",
          "sha256": "b9912ffec3a46ddecb613220ac751905296739b3914f70e7804ccb2e19a15b32"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "payments",
      "model": "gpt-5.6-luna",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/payments/run.json",
        "sha256": "e30daf0a589e1c106998dd0bd25d6d68092055acaf7db3b871570351c59fd1ff"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/payments/traces.json",
          "sha256": "39bd4bd40adb1c03848b6cefafe6fe4c4b8e69a8d36c4feb5057fb7f9ece5178"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "retail",
      "model": "gpt-5.6-luna",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/retail/run.json",
        "sha256": "fd712c35e5b810cb818429b6dd01247540bf4c95f48c034632912cef977f8806"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/retail/traces.json",
          "sha256": "6437ddd7575212edd9233e7846ff74f0800c08ff8fe28bf8d8517754423e05d5"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "sales",
      "model": "gpt-5.6-luna",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/sales/run.json",
        "sha256": "ef980339efc1fa104b6ff5b645fd2ee167b2cd01db423ea03f6c3e640f2897a2"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/sales/traces.json",
          "sha256": "9be1ae8a1b5a534063b8343d8158a004f36975cdd9571ff10840eb5948faf886"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "travel",
      "model": "gpt-5.6-luna",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/travel/run.json",
        "sha256": "bd5388cbb1395ab2af9ad0bee8154a2b88267570aef52042c752c1560653c191"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-luna/travel/traces.json",
          "sha256": "e5e6d99f18528ab64ca3344176d3b2cba7d44a4136a603c2516b065d80321721"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "gpt-5.6-sol",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-sol_low_20260922/customer_support/run.json",
        "sha256": "b23589c73cfbcaf2ef41ee07d88121be83fb013e3c8bff9ad76be65cbc31c446"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-sol_low_20260922/customer_support/traces.json",
          "sha256": "1ef19b4653bf83b65bf46ab8bd4d30913350f06c9b1dd59bad7d8b940f9e97aa"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "gpt-5.6-sol",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-sol_low_20260922/field_service/run.json",
        "sha256": "8df826f6c082534df8c99c40b148ebe3edb27e6ee4e66ea05a9b2956a1cf0043"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-sol_low_20260922/field_service/traces.json",
          "sha256": "364e0e28fca0499ea810b34339ac09f137dad394c165ec789af0c633fea2a420"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "gpt-5.6-sol",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-sol_low_20260922/itsm/run.json",
        "sha256": "d93ebe758e9f8e24d32d73788cd03f1889c3153253d0985e3a9f0d9241d8d440"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-sol_low_20260922/itsm/traces.json",
          "sha256": "1196081372dcfee400c746e837b8df8b83e7807f5b4aacf6926324eaf6ed86e3"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "gpt-5.6-sol",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-sol_low_20260922/marketing/run.json",
        "sha256": "8408f3c2e86a717b07079e898038a96036fc2dc7402b63fd8aafd87e8baf77f3"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-sol_low_20260922/marketing/traces.json",
          "sha256": "fe24caa1d510610c256026cfe1ddff229823f85f7fa6929ead61d9f432b25bd8"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "gpt-5.6-sol",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-sol_low_20260922/onboarding/run.json",
        "sha256": "e4e0d1ddf8072ee946768dfda6d0aebdef73d7021486650e36971a9563a457d1"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-sol_low_20260922/onboarding/traces.json",
          "sha256": "aeff2c08673df2c68fcc915c8d5fe0f1afd48b92900d873a53f058fda25827c5"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "gpt-5.6-sol",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-sol_low_20260922/payments/run.json",
        "sha256": "78634335fead8035b065ef30e09efd6100fc0e1dea9dbe4422257a992b259899"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-sol_low_20260922/payments/traces.json",
          "sha256": "4f985a89cf87f0e10e3778b0e2e0dd7b669f55a6303c89985c5718fb9c0ced25"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "gpt-5.6-sol",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-sol_low_20260922/retail/run.json",
        "sha256": "7e703116e3fd35b7f011bf2401206fbdf3a889bb3aeb417fcad82d5180b0bb02"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-sol_low_20260922/retail/traces.json",
          "sha256": "61c17ee5fee6322b16eb60c694a76c1ad7bebc4a32adbe4a46c30cd9dec34704"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "gpt-5.6-sol",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-sol_low_20260922/sales/run.json",
        "sha256": "627948ffb742074708078d307b381a27afcb7f6ca3531a0cbe1fb31a3b36a747"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-sol_low_20260922/sales/traces.json",
          "sha256": "02a6097c63b70b01327f71490a6e3d18cf9ae231020dbd0e27198be04dfd2c85"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "gpt-5.6-sol",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-sol_low_20260922/travel/run.json",
        "sha256": "b6d25efe7dbba5651453cdaccae44dbfbc17b0cb653cc0a84e2ce3d3f5bdf7c3"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-sol_low_20260922/travel/traces.json",
          "sha256": "34b695061912fb7b396666ef6b9df7ce2aafa3cc96478d2b90c25a9bedecb2df"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "customer_support",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/customer_support/run.json",
        "sha256": "2f4ffdd56b1a7368a9377a4883cce4c92919dc6a8b58e3102c0ec0e16ec7e3e6"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/customer_support/traces.json",
          "sha256": "013f347e8c92648afee8c02fb00108a22533d1e615f838c2460a7ef5ad5a17de"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "field_service",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/field_service/run.json",
        "sha256": "f8932bfec52335f3eab55f4f6dc39fe98be1f2fad4e26aaab96a3620cc6d9759"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/field_service/traces.json",
          "sha256": "97f5ca9ef95213f2429ffc3ae8fc4154008dd9d49341f01108276807d730afc3"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "itsm",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/itsm/run.json",
        "sha256": "411d0aacb3a4199d4f69a9d54871a39f75e3649f6a6bcdc8cd833f96a30ab0eb"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/itsm/traces.json",
          "sha256": "bd05aeb24071004ac276b206b2cbd8304065171c09dc241d68a31326a3ce9f28"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "marketing",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/marketing/run.json",
        "sha256": "ef69903e158bb5e679933fc7ae0c35728df92760849a1778430ffe14bca109fc"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/marketing/traces.json",
          "sha256": "efc3b70046fbbb11f1e0cea65add2a41406702722841441184ab348c0ca6fe78"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "onboarding",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/onboarding/run.json",
        "sha256": "3585a1588defc8f9fa3b176855ae9674c8506ff10635ca330bbb7072fcbcaadf"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/onboarding/traces.json",
          "sha256": "b1b3d6f6d50f0340649673e5dedd02a6919e2d852d45a6af838c61e745df5129"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "payments",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/payments/run.json",
        "sha256": "6110ccf528ccd8cd95ddc839564adb567bfd45a93942da818e1ba74edcb9d73d"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/payments/traces.json",
          "sha256": "4a60af5c8f315f642fc3ddd3fdc965e7fa67fcfde8b490d8341aeef1b46679f0"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "retail",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/retail/run.json",
        "sha256": "272e44d4f89c49ada043fd230009e7f2f61081efcb6c2ac222ff87070a169f1a"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/retail/traces.json",
          "sha256": "216611bf4ab256f811e1de364090b0307724de03183d729cda4da4458618ad79"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "sales",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/sales/run.json",
        "sha256": "c5a33de57d01103c65395e55af4bac9cb0b1f9ab2380e52ab87ca90fb3be8b99"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/sales/traces.json",
          "sha256": "7a782ef417f5edbef2eb043a70cf4362c4b59e625222c2fb5434c486acddcc17"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "travel",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/travel/run.json",
        "sha256": "a7d6b008121f2c55b21f0cfeabe7cae149d3648cfb0afa6417558620072ccb85"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/travel/traces.json",
          "sha256": "92e4b85a8cb49351025698303e6bbcf35e8f54ddc0cc2d3ad374ba1e055ef2f1"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "gpt-5.6-terra",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-terra_low_20260922/customer_support/run.json",
        "sha256": "13617faa5443a09ca9ef1cce4907cb5a64db8ecce0c9968266d194f7db00feea"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/customer_support/traces.json",
          "sha256": "a8fb5152eef8ccff5b0f068ffa9b70e9c5a6a0bb236035535a3f82886e9343de"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "gpt-5.6-terra",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-terra_low_20260922/field_service/run.json",
        "sha256": "8ecf952f084cb192510fbf60673fd1201002674a84eeb66f631042d132efbad2"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/field_service/traces.json",
          "sha256": "2fc3313403f88311568db21dc5f645e0c769365479742925623d5d1e7d7f4b10"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "gpt-5.6-terra",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-terra_low_20260922/itsm/run.json",
        "sha256": "077a834cba22e3bdd7aa860a90d408a337beef1c88b085252551447fbe908e43"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/itsm/traces.json",
          "sha256": "f7bdb58abb6a38526ab3cce1a2957462e1bda8d1f82e720dcb664121294412ae"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "gpt-5.6-terra",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-terra_low_20260922/marketing/run.json",
        "sha256": "1198583a19602a1583b517532ff052d0e246014f746022ac729d00c915758012"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/marketing/traces.json",
          "sha256": "5212eafeabd660c9fbc8d83f0bf45ab8332bcb1722ffc3a553479d812591b045"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "gpt-5.6-terra",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-terra_low_20260922/onboarding/run.json",
        "sha256": "b014260513a69eaacad857dd505706b0c6bbc6e1cb3f96b2b23d27e8075c70af"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/onboarding/traces.json",
          "sha256": "02855d2d6109331b9c9f9581d27dd389f5b46ed703268bc53e97794c574038aa"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "gpt-5.6-terra",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-terra_low_20260922/payments/run.json",
        "sha256": "8966f1aa5aa4259406b11466c2068f00aafc8877669f46df6f5f2b5db1e23b1d"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/payments/traces.json",
          "sha256": "d4289e9ccd7c599fb2eae84b96d5c7afb40b80f69bfffa0ac0631cdb05e235d4"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "gpt-5.6-terra",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-terra_low_20260922/retail_part2/run.json",
        "sha256": "27e7fd87caf25b1a05dd55b70642fece11b555913e53019e4236402c48b514e3"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/retail_part1/traces.json",
          "sha256": "1a952d7135285357204b12ccf61a04097ad3a4131a5e841785d17b1acc30667f"
        },
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/retail_part2/traces.json",
          "sha256": "7e19adfbae0cf65e9ce5c3f327a7d1c73af3f2cdfb93148672dc224bc3abfeb3"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "gpt-5.6-terra",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-terra_low_20260922/sales/run.json",
        "sha256": "49751e7ae3c3839e006e3ac810823eb8b46a3f810e918faa2752f78c99747fee"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/sales/traces.json",
          "sha256": "e907b18f7ae4b16a9957ce7d022aed13bcb6f4d44424d6476db9ba702b0fdba8"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "gpt-5.6-terra",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/gpt-5.6-terra_low_20260922/travel/run.json",
        "sha256": "f93d07b5cf3b1c3261b122eee7e5b96d4a1f1f99e8efd0628aba0e0bf8254477"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/gpt-5.6-terra_low_20260922/travel/traces.json",
          "sha256": "31c1a15a3f83c6d53a9ba73add7f53337fe206737a52cd6da46dbde0237dfa29"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "customer_support",
      "model": "gpt-5.6-terra",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/customer_support/run.json",
        "sha256": "fae326b09e6f955392dd0bba5f48af3f533544407c8bae52604ed535a020517c"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/customer_support/traces.json",
          "sha256": "02be80ee5221e2328a76eccdbd88e44526ce8ee623130a2d8094b2ab1a2ee49a"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "field_service",
      "model": "gpt-5.6-terra",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/field_service/run.json",
        "sha256": "849f9e72c867510a29c6177737cfdd75bc45b69f6c8f949387bdce08f65cfba3"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/field_service/traces.json",
          "sha256": "e6736e55b7d3ca1bcc4893c930e9f5cecc64f369d75f4b9f7dc81c5ce5e67f46"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "itsm",
      "model": "gpt-5.6-terra",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/itsm/run.json",
        "sha256": "04297d225f49f0c0170ad33ab7c935f9eafd9244344bf0aaaf33ffba03def49c"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/itsm/traces.json",
          "sha256": "2c140d82a4e6960d8b8f35e1d707ea3d10520aaf9d86c063b9e8f4de2170df76"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "marketing",
      "model": "gpt-5.6-terra",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/marketing/run.json",
        "sha256": "8861fb014a3239e5fb44ee7162b6600cbab2147a8cf9bc34953881c66545d2bd"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/marketing/traces.json",
          "sha256": "df750144b8b08dc621da916b5a6b7f4c70b9822daf9aa8d6ae81af45e45f31fb"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "onboarding",
      "model": "gpt-5.6-terra",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/onboarding/run.json",
        "sha256": "b6650667991dcc2253dce821a25d85382e43042855595cc5dcbdf0830f8e93c8"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/onboarding/traces.json",
          "sha256": "5411acfc9a7559ed2ac71adaf6c1ee2b1d12aa727a0a512f472138bf9f2b8967"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "payments",
      "model": "gpt-5.6-terra",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/payments/run.json",
        "sha256": "65f631bc8148243087b58c055af909a2cbfcbdc9738973bcb04f2eddaa27bd34"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/payments/traces.json",
          "sha256": "cffd5dddc83b74061964604aacd70ce92228feba5797ef2f3dafac04ef3a83dc"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "retail",
      "model": "gpt-5.6-terra",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/retail/run.json",
        "sha256": "37437055f96fbee376f71ab35c514cf7fe0ee9f2e78af0daddf071507b4a8a97"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/retail/traces.json",
          "sha256": "819497d2ca8ec07273676c6713e5fcb5d180575036498d2b69a921bfd2584bfb"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "sales",
      "model": "gpt-5.6-terra",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/sales/run.json",
        "sha256": "b01c5713e9e42b2fed9c81198c22fea983624b1b4b698e3736703ee45c8a2995"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/sales/traces.json",
          "sha256": "5b9ddbd6cef9467a6a0f22eaed7d860ea896f26006b5d56991d325d4a8ff306a"
        }
      ]
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "travel",
      "model": "gpt-5.6-terra",
      "pr": 40,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/travel/run.json",
        "sha256": "03898a42284a324f1babf7b8837b795d04e46d6a765424d2693b610c1bb69de8"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-terra/travel/traces.json",
          "sha256": "bc20ff726036fe6fb2817023f1238a3957b785cecc72cf716ca672d39a984b91"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "inkling-small-nvfp4",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/inkling_small_nvfp4_main_final/customer_support/run.json",
        "sha256": "5d98ae43c107fd19e53708ab1dfa7324c01595c819baa5e4079b2f802a34b033"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/inkling_small_nvfp4_main_final/customer_support/traces.json",
          "sha256": "3cb3791149c8c2c5fa772831094c14055662dbd76860a1d3587904cac0a30598"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "inkling-small-nvfp4",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/inkling_small_nvfp4_main_final/field_service/run.json",
        "sha256": "f0d6be82c5fbd11cc6b42fc6964684ee7580b6d09909b2f5d291c43df81e10d9"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/inkling_small_nvfp4_main_final/field_service/traces.json",
          "sha256": "75887fea5970491f2d67c9dcea9a9e67b557e72fa1daa49625db9573f77f5ac3"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "inkling-small-nvfp4",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/inkling_small_nvfp4_main_final/itsm/run.json",
        "sha256": "7f19b9a89454e6cdb5985b255f177ebea6725847264490731593b3ff3e466055"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/inkling_small_nvfp4_main_final/itsm/traces.json",
          "sha256": "fe3188ec64e06d54cde0bedf0ad20fd7b316004989a2175827960f88b44bc362"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "inkling-small-nvfp4",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/inkling_small_nvfp4_main_final/marketing/run.json",
        "sha256": "55aa8f98e14e512f5fa01d7fbe479cf8ec027409006ea16a8c942f6f3e0b71ca"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/inkling_small_nvfp4_main_final/marketing/traces.json",
          "sha256": "0538a5d7bb3788c687eb2655952b09dad92a4a194d0dee5a1050d77c3d876a84"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "inkling-small-nvfp4",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/inkling_small_nvfp4_main_final/onboarding/run.json",
        "sha256": "aea86c538cb6ee43fe3629c6d57e7a7859b4be46861b025f0f8939b357b4cb23"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/inkling_small_nvfp4_main_final/onboarding/traces.json",
          "sha256": "04db1581050d8a8be70a2bacd8cbf058ff6fecbdc4a6f37505744c1f401fde78"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "inkling-small-nvfp4",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/inkling_small_nvfp4_main_final/payments/run.json",
        "sha256": "488467be903e6b62dc08627cf81169dbd459c0a10bae7ed085de93bf5837ab84"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/inkling_small_nvfp4_main_final/payments/traces.json",
          "sha256": "bfe73dd2bd510e1ea00e863a25bef17ff7e1966d2d93cb1c7ef9fdb3459cc91a"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "inkling-small-nvfp4",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/inkling_small_nvfp4_main_final/retail/run.json",
        "sha256": "4f67364e02643dd7eff5b62b51b9e6659add2b90eb6e6a63f1c5e5b5e12aa9f2"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/inkling_small_nvfp4_main_final/retail/traces.json",
          "sha256": "dc4a35dce5540d5bab9d22fa40489b1cbab823aa1ef83c6f0d99a59f219dfbe0"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "inkling-small-nvfp4",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/inkling_small_nvfp4_main_final/sales/run.json",
        "sha256": "aca2ce8963fd59e497295b320f08bb8f79a786eb13f4df8bbf429173af56d3e6"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/inkling_small_nvfp4_main_final/sales/traces.json",
          "sha256": "ab1770754cca98c5b29e3531dfd9c03bf827b346aac543272b2aba9fb4f0ec19"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "inkling-small-nvfp4",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/inkling_small_nvfp4_main_final/travel/run.json",
        "sha256": "6a64a0d61083dd4932b4ac042af164966278bbe1776773b1329a5531ab4fa0e5"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/inkling_small_nvfp4_main_final/travel/traces.json",
          "sha256": "7ff15797eece7c1b668082fe5f2ee25fe4adab9c4928be241d7886fa1c71036d"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "customer_support",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/customer_support/run.json",
        "sha256": "58b38d34ea69be7ff7f1ef4736bff2d408f19b95d9b8c44ef29f7200d1992637"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/customer_support/traces.json",
          "sha256": "f06e8ba0448205a58e5e380f7049e85476325a427886ec6e3558c4be18644026"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "field_service",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/field_service/run.json",
        "sha256": "1b84853ad362d3d7cca13ca309934381444c06428c14a835f4ab44fde8251cf4"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/field_service/traces.json",
          "sha256": "d195ef020f42256d724eee0ef4c160907df9da8d49796f280c172558be94505c"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "itsm",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/itsm/run.json",
        "sha256": "6dab04fba4143dbb1edc689fbbcc0dd7060a2671863262d6c2cf67cffb9a99b0"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/itsm/traces.json",
          "sha256": "b336bb9e414b458fcfc4246bed9612b42ab81b2caf2ae1b63f541e745d0757b2"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "marketing",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/marketing/run.json",
        "sha256": "81ecaf6364aefe8d617ce3ebe9a2bbafaf5fcacc283a274da6b06dbaae614876"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/marketing/traces.json",
          "sha256": "327652c6d589fce6d9cc90101b0325f70ff5d011dd5532bc3203c8d12e50a785"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "onboarding",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/onboarding/run.json",
        "sha256": "25e8e23bd75263866cf2cd476c3c86bd6a9980152843471850163135b85d35ba"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/onboarding/traces.json",
          "sha256": "f52c16d3a3393489b47990583b39bbeeb934d469eb0439bc41cffbae20fb1fa1"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "payments",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/payments/run.json",
        "sha256": "44abc1cc579dd0d4a2c03309245dce9288f000c22d8c73feac0b4460b8463dc5"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/payments/traces.json",
          "sha256": "14e708b850bd34bdfd1d1b2c8dd4a244fe63df29509d27d6ff8a121aec1549b2"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "retail",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/retail/run.json",
        "sha256": "8fa541e2c640e4c82f45e497e96f9d222c18e05b6414777d47e5a8a9158eff2c"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/retail/traces.json",
          "sha256": "16e86617e3f53ad4570af92c833f6f429b0c6cba68e6238f1136d5cb85876f55"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "sales",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/sales/run.json",
        "sha256": "95ffdefe17ed0105ec6a079e9b6bc8eb33e699333ad712b076724802afc18fb7"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/sales/traces.json",
          "sha256": "e7ca8aa25ad43616c7293f2d3115060d9316b4062d4d6c06d3164ed819b5c7d4"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "travel",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/travel/run.json",
        "sha256": "c15a245f0e733f9991655cf403a4feeea407ebdbe1b13ef1a7d8367b15123bc1"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/travel/traces.json",
          "sha256": "efdfe7a2de792d6c03e1e6fa92c1ea23a7f70d70dd8e4a3830c6094240e805a2"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "customer_support",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/customer_support/run.json",
        "sha256": "58b38d34ea69be7ff7f1ef4736bff2d408f19b95d9b8c44ef29f7200d1992637"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/customer_support/traces.json",
          "sha256": "073813f89fb08b8b5add42bc07fdcad3aac116b95a3b705093e71945aa5a0f74"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "field_service",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/field_service/run.json",
        "sha256": "1b84853ad362d3d7cca13ca309934381444c06428c14a835f4ab44fde8251cf4"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/field_service/traces.json",
          "sha256": "f93879143313ed518159348e3711a5dc2b80e646c6d808dd3d48a47843c35bf0"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "itsm",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/itsm/run.json",
        "sha256": "6dab04fba4143dbb1edc689fbbcc0dd7060a2671863262d6c2cf67cffb9a99b0"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/itsm/traces.json",
          "sha256": "7374b514f17766008c64efb950903bead2f446076673e89e24724b1f0fdaaa2a"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "marketing",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/marketing/run.json",
        "sha256": "81ecaf6364aefe8d617ce3ebe9a2bbafaf5fcacc283a274da6b06dbaae614876"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/marketing/traces.json",
          "sha256": "ca03454dbcb7e46f689fba37f059fafd5609b40849c20aeb310861356a0cf545"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "onboarding",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/onboarding/run.json",
        "sha256": "25e8e23bd75263866cf2cd476c3c86bd6a9980152843471850163135b85d35ba"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/onboarding/traces.json",
          "sha256": "d23847488c457e5b7fbc000aab9ce810007b8900413c6fcc68c42a5a16cae366"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "payments",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/payments/run.json",
        "sha256": "44abc1cc579dd0d4a2c03309245dce9288f000c22d8c73feac0b4460b8463dc5"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/payments/traces.json",
          "sha256": "1bf7bb2a86fb930a0f7c9957fd9cd04d1d67331c4a89fffe76bb1fa7820cff41"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "retail",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/retail/run.json",
        "sha256": "8fa541e2c640e4c82f45e497e96f9d222c18e05b6414777d47e5a8a9158eff2c"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/retail/traces.json",
          "sha256": "3396e753b1567f6249d559dbf4d5d3087abbc0a57937ecb4a6411494639aa601"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "sales",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/sales/run.json",
        "sha256": "95ffdefe17ed0105ec6a079e9b6bc8eb33e699333ad712b076724802afc18fb7"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/sales/traces.json",
          "sha256": "44a534e702a584c54c05ff3598ec84cc6e869d65b8725a647b7e37cfef08b1a0"
        }
      ]
    },
    {
      "commit": "d0b1eabd95a347718008e12ec9be5d7b910203be",
      "domain": "travel",
      "model": "inkling-small-nvfp4",
      "pr": 46,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/travel/run.json",
        "sha256": "c15a245f0e733f9991655cf403a4feeea407ebdbe1b13ef1a7d8367b15123bc1"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/inkling-small-nvfp4-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/travel/traces.json",
          "sha256": "256250e059f375d27995e53252666de6fd4aa544ceb24de727a46446db9e824c"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "muse-glimmer-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/muse_glimmer_30b_main_final/customer_support/run.json",
        "sha256": "fbc5bc76c4b8bc14106fdcad817c49762e59204e2229108b5f91643fc411d4f1"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/muse_glimmer_30b_main_final/customer_support/traces.json",
          "sha256": "daf650a4e8f2f1813d4e817e1dd3f4e64cd359ccd803fd7d2fa3102fc0a39e87"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "muse-glimmer-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/muse_glimmer_30b_main_final/field_service/run.json",
        "sha256": "be20e344d4110341572a19f09e6f700f0e3dd0c32d2988ae2ed09b0ca5816409"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/muse_glimmer_30b_main_final/field_service/traces.json",
          "sha256": "ba44c5155949e2c801dbbb414b22a21afceaae96500ac6c6268ab4d89f03c2d6"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "muse-glimmer-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/muse_glimmer_30b_main_final/itsm/run.json",
        "sha256": "1ef356e718d6299d13eb3bcf94bc5344c6b07aef9d0df0f2c6b342f971a4a9ff"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/muse_glimmer_30b_main_final/itsm/traces.json",
          "sha256": "ac5747851d7874b98a5f3fb9ccc6847a67653ad9d2a293b9f13f866e435ac078"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "muse-glimmer-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/muse_glimmer_30b_main_final/marketing/run.json",
        "sha256": "a799a8d192741fc3ed35b2db40936fb52127b439bd2d4918b9acfc6574d05412"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/muse_glimmer_30b_main_final/marketing/traces.json",
          "sha256": "290bfefa1ff853c6ba13f469e7559a731d2a3af8249eb96de166355beedd4c2e"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "muse-glimmer-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/muse_glimmer_30b_main_final/onboarding/run.json",
        "sha256": "a0137a0739e16d1c68ee5ff135963b5cb02f0dfac0d73b49ee28a52805b68b98"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/muse_glimmer_30b_main_final/onboarding/traces.json",
          "sha256": "000a2bf2cea47c0bab2e062b6325eb45ce910ab6eb684cf0d4790407950f1540"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "muse-glimmer-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/muse_glimmer_30b_main_final/payments/run.json",
        "sha256": "e77a2a12d78cb4a4923abac6944fd7e6e5b6a46577748612c707bdc4d1985916"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/muse_glimmer_30b_main_final/payments/traces.json",
          "sha256": "1820f563b35ca766f7bf709fbc0dbd39b16ededfd90ce8f474e37943d6daa9fa"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "muse-glimmer-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/muse_glimmer_30b_main_final/retail/run.json",
        "sha256": "ffc1b74bcefc86573fa726ffa6c11db65f85592a521c813afd48df3f59c64af1"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/muse_glimmer_30b_main_final/retail/traces.json",
          "sha256": "6f6dd3a1754b82f74156349479de260286dfbc077eb45966d80dd4d4097740f9"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "muse-glimmer-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/muse_glimmer_30b_main_final/sales/run.json",
        "sha256": "6155a11980b02151314de667b18a46581d7395a1e4c43bb6f678f38168d1936d"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/muse_glimmer_30b_main_final/sales/traces.json",
          "sha256": "5ad316793ac32b090ca63f77f65bcd622fb7eaf828d6f544b8e79559685bc601"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "muse-glimmer-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/muse_glimmer_30b_main_final/travel/run.json",
        "sha256": "438ed6a3a37aaea2dcb96f115735caad7c7feb058405fd47f8b3e40d92e1179d"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/muse_glimmer_30b_main_final/travel/traces.json",
          "sha256": "2712b02ae9c2c5787e4718fd92294411cd5e3eec460316ff134a09842506161d"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "customer_support",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/customer_support/run.json",
        "sha256": "b9b90e1f6463ea5fb8d893b8a4e5eca4bdbc557133a16d8e092cb702e8674672"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/customer_support/traces.json",
          "sha256": "cf780f26cbef077c7f740ee7c2e6f56c40be9af63b4ee305dcdeb67b17c9eb8e"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "field_service",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/field_service/run.json",
        "sha256": "37b2789c3c8e161dfba5b1c656c826288a4f7b8622e9720d9a3ba47770e75d9d"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/field_service/traces.json",
          "sha256": "eb209d08d4b2e02474b84948de8c60b116191b7fa181f0d773abe9be02a3f1d9"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "itsm",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/itsm/run.json",
        "sha256": "f54841003891cb77d3d181ffe33aff81cf919f60672f41f23c58926e08767e66"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/itsm/traces.json",
          "sha256": "9d368b74701466cd2a6194fc0c708ce5d7c31e14467e37b9624ea4be1c4a649c"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "marketing",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/marketing/run.json",
        "sha256": "fa23d9ec8620a134d9825845400971f66d95dd081b66f6ad54b817fe5a6d067f"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/marketing/traces.json",
          "sha256": "3c02c15efe11893afe0026cf72a571cf6a7f6e4453d258305505486d1aea9383"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "onboarding",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/onboarding/run.json",
        "sha256": "04887c1afa8ee4fa38a85fec9bbafc95765ea21fb59113419ea6ddf6571483fe"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/onboarding/traces.json",
          "sha256": "591c496e81c6628629dcd7ee3223a585f829ff98ec581d8a11ccbd9d218b3270"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "payments",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/payments/run.json",
        "sha256": "c406f37a53d683d67fd78be730e4bad668728d86816ea66c1b0c9bd55b37b5e6"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/payments/traces.json",
          "sha256": "eaab98bbc47c7741ba42e86ddc832c1526433b3054711e9470e4dd2d7ef996c9"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "retail",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/retail/run.json",
        "sha256": "6dbf28c30dbbeb19488c12016464093f659bf79a881d741584bd586f003bad17"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/retail/traces.json",
          "sha256": "983fd0b6d25ff443606ee3eed1c605d921fc2da5903e3511258bd85dfd181c8b"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "sales",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/sales/run.json",
        "sha256": "9981f68519df256e135c3881ca949201347440b9114f14f9a95f33eb32fea581"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/sales/traces.json",
          "sha256": "a1ed3cf20d89b2acbcbf786db35b00ccf4ed36d8a21abaf927d2a69f2f958245"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "travel",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/travel/run.json",
        "sha256": "bc84bfcc98fcd31891fe406e1c5cd4633f0a76afb8f2c85be992cbe039c686d1"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/travel/traces.json",
          "sha256": "c37fbc5611c8a2069a7a2ce0cfff530ed917d531944e76ce50c02cf6a3ddb942"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "customer_support",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/customer_support/run.json",
        "sha256": "b9b90e1f6463ea5fb8d893b8a4e5eca4bdbc557133a16d8e092cb702e8674672"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/customer_support/traces.json",
          "sha256": "1079a36437f10ec4ad21e86fe71646a96ce44cbcd8aa1f52f0843a736dcbb3d7"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "field_service",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/field_service/run.json",
        "sha256": "37b2789c3c8e161dfba5b1c656c826288a4f7b8622e9720d9a3ba47770e75d9d"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/field_service/traces.json",
          "sha256": "38848ed50c447b39a9beef6ceb2b3e992f398d4bac283b598fbaf495517d1053"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "itsm",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/itsm/run.json",
        "sha256": "f54841003891cb77d3d181ffe33aff81cf919f60672f41f23c58926e08767e66"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/itsm/traces.json",
          "sha256": "2f73d2ab0317095a73e5386220aebd02660f4a8086a358be453928fce498e92d"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "marketing",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/marketing/run.json",
        "sha256": "fa23d9ec8620a134d9825845400971f66d95dd081b66f6ad54b817fe5a6d067f"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/marketing/traces.json",
          "sha256": "ddb74ed40bb87f8a314b51cb07a215765274cb68444606e5fe2537bd1357da5e"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "onboarding",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/onboarding/run.json",
        "sha256": "04887c1afa8ee4fa38a85fec9bbafc95765ea21fb59113419ea6ddf6571483fe"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/onboarding/traces.json",
          "sha256": "953b10d6f18d970b6a3574f1868267b80b37340b064d6b20c0818abbfcb545b6"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "payments",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/payments/run.json",
        "sha256": "c406f37a53d683d67fd78be730e4bad668728d86816ea66c1b0c9bd55b37b5e6"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/payments/traces.json",
          "sha256": "45a97a2e71ab046a797c49b77c262ced5d843ba11fd7680bf6d14887a019c39b"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "retail",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/retail/run.json",
        "sha256": "6dbf28c30dbbeb19488c12016464093f659bf79a881d741584bd586f003bad17"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/retail/traces.json",
          "sha256": "5029b224136ab283d4032aaa84f1e3b8b38dd835e68e295dbab9f9d18f96c79c"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "sales",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/sales/run.json",
        "sha256": "9981f68519df256e135c3881ca949201347440b9114f14f9a95f33eb32fea581"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/sales/traces.json",
          "sha256": "2b1518e2f7ccfd9051480d8bc47f560bcd710f3a96268608e770c342aa87d636"
        }
      ]
    },
    {
      "commit": "095495a99ae40c4a4b757bf8994313ee0653e2b9",
      "domain": "travel",
      "model": "muse-glimmer-30b",
      "pr": 45,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/travel/run.json",
        "sha256": "bc84bfcc98fcd31891fe406e1c5cd4633f0a76afb8f2c85be992cbe039c686d1"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/muse-glimmer-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/travel/traces.json",
          "sha256": "27a09d539712815ba315f1d68e4af24cf2a000882d93dd4fd19c3ff477caa19e"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "nemotron-3-super-120b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3120b/customer_support/run.json",
        "sha256": "e09e6aaa96c0bc81ee6634e3a5472c63860fcc9dd2d5db2f65d2217ba4acf56f"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3120b/customer_support/traces.json",
          "sha256": "81a4be7dd391c63858cd67d5473a4ce1a9927ae40adcb799c0bfe8a77ea82562"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "nemotron-3-super-120b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3120b/field_service/run.json",
        "sha256": "c0538109a59bc7c005cf24823d8c584b6252280bf6633046275a0b4b5ffe3740"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3120b/field_service/traces.json",
          "sha256": "4bbafc345b194d7a770f951d807f7152c208c8c2db5890d67d3e604c7384be47"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "nemotron-3-super-120b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3120b/itsm/run.json",
        "sha256": "d0556ffcf19154955421a44510d3859956aba6deb994462dcf18478efdfc6626"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3120b/itsm/traces.json",
          "sha256": "4d8a0d31122aa3acde5316169e60574cfb95b531990400a08c735928abb3c91c"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "nemotron-3-super-120b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3120b/marketing/run.json",
        "sha256": "43517bc144ab226e294bf251ea89afefbfce45f9648f49bb14a40c9f8753e2d4"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3120b/marketing/traces.json",
          "sha256": "9ceec1b83d3a3e5ee0db4a0a03f6a4610a0d877665fd1806e3130e7d67e5eab1"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "nemotron-3-super-120b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3120b/onboarding/run.json",
        "sha256": "b18f937ed59a5b59a91ee1faa5225057bf2e90353b230c845711b5ae92fd7c40"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3120b/onboarding/traces.json",
          "sha256": "2599dd8b40ab2b6984d008d904886660277c20f5205119e7c43577665a139f92"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "nemotron-3-super-120b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3120b/payments/run.json",
        "sha256": "bcc027c4e5c4af4c6e2761d40eafd8fef2cf93830d3c23d6b507cdc837d10abb"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3120b/payments/traces.json",
          "sha256": "80f5c29dabc3991161a9798fac1df51a0941073b82edfdb6b0f08763e2be9a11"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "nemotron-3-super-120b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3120b/retail/run.json",
        "sha256": "f55385a506ae02e91e9f1f884a855ec1d123880e8e3e7241df320b856a6037b7"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3120b/retail/traces.json",
          "sha256": "ca503c9845060cf81ae842272078e55b36b75939aa466c5fc552b140f6040944"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "nemotron-3-super-120b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3120b/sales/run.json",
        "sha256": "ac3aa6b91fec79ef6cfdd210b09da1730b293263eca40a98b4028e3df7fc633d"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3120b/sales/traces.json",
          "sha256": "b50b9149b0f7cdbd029fb67a509030564d7c944420c1f249f38bbbea24088b6d"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "nemotron-3-super-120b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3120b/travel/run.json",
        "sha256": "dedc39d9256881bc808778175df9bad42ddaea25c112947e76563c6874f4a6c5"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3120b/travel/traces.json",
          "sha256": "0bd9e884d8a20909b1068c355c37f3887e71a5d1dd35187c9742e20900536c7e"
        }
      ]
    },
    {
      "commit": "c25a154f931270bf285934a8f141355d3db215c9",
      "domain": "customer_support",
      "model": "nemotron-3-super-120b",
      "pr": 50,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/customer_support/run.json",
        "sha256": "5c9ec33bc209d51a380c1430944a144a1440235e22b8dcfdce8c865d24ccff66"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/customer_support/traces.json",
          "sha256": "c0050ecde66ce27fb5a274a0ad32b44792b5f8ee51e8ce880a8f8dfb9733d4d9"
        }
      ]
    },
    {
      "commit": "c25a154f931270bf285934a8f141355d3db215c9",
      "domain": "field_service",
      "model": "nemotron-3-super-120b",
      "pr": 50,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/field_service/run.json",
        "sha256": "a7e65c934f101dac81b82168c2d501b44f3e251370d108ada07b23b6211c4d92"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/field_service/traces.json",
          "sha256": "c4ea4b0d56e7c1dc59900391f1856b7014c5445a0284b3c4764c7c3d8fe6cf8d"
        }
      ]
    },
    {
      "commit": "c25a154f931270bf285934a8f141355d3db215c9",
      "domain": "itsm",
      "model": "nemotron-3-super-120b",
      "pr": 50,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/itsm/run.json",
        "sha256": "f9086f6c0f63bfebe8cefcaf079f3392c7150eab0ae3e22f5ce7a0f2792cbd27"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/itsm/traces.json",
          "sha256": "336885e9b94f962e295bc9991c1952d9e071a196e911963cf66f6bcbddf79f8a"
        }
      ]
    },
    {
      "commit": "c25a154f931270bf285934a8f141355d3db215c9",
      "domain": "marketing",
      "model": "nemotron-3-super-120b",
      "pr": 50,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/marketing/run.json",
        "sha256": "6c97fcae68d91e04b47a2f1386e08070cd292b09f0eeed102f7f5250d0c03336"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/marketing/traces.json",
          "sha256": "6ab72adfcad9c1c8b89eb201fd6e1c618d2a653d91142301948948f1648723c0"
        }
      ]
    },
    {
      "commit": "c25a154f931270bf285934a8f141355d3db215c9",
      "domain": "onboarding",
      "model": "nemotron-3-super-120b",
      "pr": 50,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/onboarding/run.json",
        "sha256": "0d58c20f04c97c16e9a196830dde85510090a7a62e43292a33105f46d8c00eb9"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/onboarding/traces.json",
          "sha256": "ad98489e09280852bbfa5fd7e5eca32950153a4be3115972ab0c02e57d98ad57"
        }
      ]
    },
    {
      "commit": "c25a154f931270bf285934a8f141355d3db215c9",
      "domain": "payments",
      "model": "nemotron-3-super-120b",
      "pr": 50,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/payments/run.json",
        "sha256": "8c121c8da7966ad42afe5519e71dbe12e4f2a1e35528d37a9255aba1615e3d90"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/payments/traces.json",
          "sha256": "5c38412e181a5639c6169e6b60294040b021b6660da1ff4c9fc576bf04b33cc2"
        }
      ]
    },
    {
      "commit": "c25a154f931270bf285934a8f141355d3db215c9",
      "domain": "retail",
      "model": "nemotron-3-super-120b",
      "pr": 50,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/retail/run.json",
        "sha256": "58272f5cd648ffdbf4c148d3590d0ce01074f55a915b7a456a9d80b72ec99a00"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/retail/traces.json",
          "sha256": "37cb602869992cba9410d675e54eab27612c565adc6b5cea3cf07dff130c195c"
        }
      ]
    },
    {
      "commit": "c25a154f931270bf285934a8f141355d3db215c9",
      "domain": "sales",
      "model": "nemotron-3-super-120b",
      "pr": 50,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/sales/run.json",
        "sha256": "da6aa9e94a6f48e6d73dd36fc0ffe21e83f747f3b753d073dd01040f6e61523e"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/sales/traces.json",
          "sha256": "ec187a9f12df4e7a8406c848288b02c28e7520cdf6bd5a65bf6e993840799641"
        }
      ]
    },
    {
      "commit": "c25a154f931270bf285934a8f141355d3db215c9",
      "domain": "travel",
      "model": "nemotron-3-super-120b",
      "pr": 50,
      "rounds": [
        "R2",
        "R3"
      ],
      "run_file": {
        "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/travel/run.json",
        "sha256": "eb7e9e05049b2e4227932bca3d2a27e475ef7553322ba5c009c14488700b150f"
      },
      "source_stage": "repeats",
      "trace_files": [
        {
          "path": "bench_output/bedrock_nemotron3super_t2_s2026_results/travel/traces.json",
          "sha256": "518955cfb4c831d32f999f2bae8617b69233afe87e1fb5e7c9e0f0fe92492d0c"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "customer_support",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/customer_support/run.json",
        "sha256": "2eeca424562c4eea1317daea435612da7a47d403a1679fcefc07a1265912b2e9"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/customer_support/traces.json",
          "sha256": "0ec5b2e3f84572506d52b530ebe6c104c2267b4d77081a105958ca6c5d568a1b"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "field_service",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/field_service/run.json",
        "sha256": "6955edaf156e1d710ae5e886ee79c90aabc12d50ecfacc3f9d4ad188fd39858e"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/field_service/traces.json",
          "sha256": "9455c055ba232444cbfd570f2514cfbc4a3b1ea4426ceecd8ab4b6499fff9b86"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "itsm",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/itsm/run.json",
        "sha256": "11b13e992fd01155344dbde3f83db14013337c2a7d3b347f38834af7a67030ee"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/itsm/traces.json",
          "sha256": "45d608e4bf0757111ebb268824f336f118bea4fb389b85ad8c857fbf40c4d132"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "marketing",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/marketing/run.json",
        "sha256": "a7e33672a5487a53fc25a4572429e2fc02991b6dc2cd3988ddcba3c18fc967c3"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/marketing/traces.json",
          "sha256": "db9585c8ae8d3b3442643339de43733a154837e768373670203719742dfba1c8"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "onboarding",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/onboarding/run.json",
        "sha256": "ae3244ac31a8f64f9f0e3f3aff7c552c143d359bab12fb7e02422711fb19d214"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/onboarding/traces.json",
          "sha256": "56eab54f2ab91bb489ce91a51c1e2d4be62504a5fba455765ea0751eac292459"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "payments",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/payments/run.json",
        "sha256": "c6e2250eb51c591519a99a2a927abddbac6882a32fbc124d23252a72cc7ebd1c"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/payments/traces.json",
          "sha256": "b1c185076204bfde1f85a4be66104d5b29eeab8e3548e42518f651285f6a0f6b"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "retail",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/retail/run.json",
        "sha256": "574b95f12b447487377e1cc526b9142c3857d89aaea544d5a5ee3c4f62c97931"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/retail/traces.json",
          "sha256": "ba3dc8d4b4cd5b57f5fbc6a6cc974badac7dcec32942c076169739c16bbc66b4"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "sales",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/sales/run.json",
        "sha256": "c4c9c019dcc6505f7b6cebbbbb34acd8e8659fa6ef65248c78a1216ec082d01e"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/sales/traces.json",
          "sha256": "cc984a1c2f938f716044d73ae9ff9b64a3bbc33883e297a4f657033031cbd85a"
        }
      ]
    },
    {
      "commit": "56b0e2abb119225794bb3c9cdc509915c9e777ea",
      "domain": "travel",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 34,
      "rounds": [
        "R1"
      ],
      "run_file": {
        "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/travel/run.json",
        "sha256": "fe343d4a2cd6ce02a4b5af7d079c00b545c8d3d0d5dbb62048c07d55968ce134"
      },
      "source_stage": "original",
      "trace_files": [
        {
          "path": "bench_output/nemotron35_lightning_30b_a3b_bf16_main_final/travel/traces.json",
          "sha256": "1c04336769db6566499a984b167303ae91c05ee61f6ca13dd4383d6cd1385c77"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "customer_support",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/customer_support/run.json",
        "sha256": "dee767a10258df3d03c1abf42bf42d3c04d35571c1b29cc03ad203cfe1084fd7"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/customer_support/traces.json",
          "sha256": "67b3bd0b8d9727b0ea5b5e598076549f3214558715bcc19a341407ef98cf62f4"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "field_service",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/field_service/run.json",
        "sha256": "a66c309ca88bb2fa0919292941b73bd7e49b6dcd6828e0b8be4d1c04536cb00c"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/field_service/traces.json",
          "sha256": "5b85242eefa437054b0bf7e350444815f4ff92b115f3f799d4d37a01b7e1902c"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "itsm",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/itsm/run.json",
        "sha256": "86aecf44eb9cbd50abd9055e7f4861477aeec2c479620b03dd0eb732ee38b210"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/itsm/traces.json",
          "sha256": "f33bfc9afc0e2802c9876bdca244528fc50ff0cb7b9429de2d1a200edb6bd60c"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "marketing",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/marketing/run.json",
        "sha256": "c05333c0f111e33808b10b232df7ccd611acd193dde9b758885c473cc3fe448a"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/marketing/traces.json",
          "sha256": "46e41517f330afd197582f7b181409b96738555f264ce20a0cf046145f2c6807"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "onboarding",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/onboarding/run.json",
        "sha256": "f577d6c4335593e0ea275ece4f07d4a66d92584c699237545bc6a3c44b7863b3"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/onboarding/traces.json",
          "sha256": "4a499749a5b2357f33a93eb80ed73adb83ec0e50372a80931285a2bf25776b8a"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "payments",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/payments/run.json",
        "sha256": "caab47754aee33b4eb0bdec245b39501193ef916e58a7379cde8477de7a370bb"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/payments/traces.json",
          "sha256": "8b55bac5b9692dc6cf83d331c40dee752533487f1ad58440e29fe187d81a7b13"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "retail",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/retail/run.json",
        "sha256": "2e568bd59ba4053c50305725026d32c35f60e5b0121763fb6796508f7081d6bb"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/retail/traces.json",
          "sha256": "b6104bde1d6ace19fc84ecd281a82c46ab7bbe91cb7d2a9a6f6712d81af00498"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "sales",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/sales/run.json",
        "sha256": "6317ef8da872db6223e9eef9a970012ed691f9ce72d098cb854f23da41e8ea41"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/sales/traces.json",
          "sha256": "0efc6dd915ad8935269f5f6ab11bb41088524d0dbb0f4fa3f8f855c0ee21c28e"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "travel",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R2"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/travel/run.json",
        "sha256": "c25dee35747d34800d75b505e93611a7a68f06aaf3a83ff2471de002b657d22a"
      },
      "source_stage": "repeat_1",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R2/travel/traces.json",
          "sha256": "ecb73db6903990fdaa1410cbff91e0321690e003f7da2930725608ee7c0d9cc6"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "customer_support",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/customer_support/run.json",
        "sha256": "dee767a10258df3d03c1abf42bf42d3c04d35571c1b29cc03ad203cfe1084fd7"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/customer_support/traces.json",
          "sha256": "46ba8927999b86f6c80b6b32c9c03836bc27d1918d218b2ca7491fe8923b3279"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "field_service",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/field_service/run.json",
        "sha256": "a66c309ca88bb2fa0919292941b73bd7e49b6dcd6828e0b8be4d1c04536cb00c"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/field_service/traces.json",
          "sha256": "61f4cec204eb0c7f47282969365e967b561fc1381193e484cdf662abc3734683"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "itsm",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/itsm/run.json",
        "sha256": "86aecf44eb9cbd50abd9055e7f4861477aeec2c479620b03dd0eb732ee38b210"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/itsm/traces.json",
          "sha256": "6841027756099c0df6f69934679c2fd9bf9cd3eed9f811b016007b9b77766eb8"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "marketing",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/marketing/run.json",
        "sha256": "c05333c0f111e33808b10b232df7ccd611acd193dde9b758885c473cc3fe448a"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/marketing/traces.json",
          "sha256": "e2d2b1fb10fbf22996f836a100bab92d82627b42e9d58a54aec49620635ded64"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "onboarding",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/onboarding/run.json",
        "sha256": "f577d6c4335593e0ea275ece4f07d4a66d92584c699237545bc6a3c44b7863b3"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/onboarding/traces.json",
          "sha256": "5d2b9181a872fb3c4ad0aa05991155633dc66486f6eeaca6525f193b9ba077d7"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "payments",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/payments/run.json",
        "sha256": "caab47754aee33b4eb0bdec245b39501193ef916e58a7379cde8477de7a370bb"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/payments/traces.json",
          "sha256": "5217a0ffce5d7a91261f08ec2f6199019a50eac349f82eb6faa0effe3f0f2ebf"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "retail",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/retail/run.json",
        "sha256": "2e568bd59ba4053c50305725026d32c35f60e5b0121763fb6796508f7081d6bb"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/retail/traces.json",
          "sha256": "ec523ebe569a453ef9e88b8f3608b2b2c8e9b2686cc7ddcb64884d4a01930e7c"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "sales",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/sales/run.json",
        "sha256": "6317ef8da872db6223e9eef9a970012ed691f9ce72d098cb854f23da41e8ea41"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/sales/traces.json",
          "sha256": "6541797919fa87bb01e551240f4fce1dbab56a45afe8c1091cae374adce54b5f"
        }
      ]
    },
    {
      "commit": "0b4aa0d7bda8a93cdc5ddff20832daa64d6ecc5f",
      "domain": "travel",
      "model": "nemotron-3.5-lightning-30b",
      "pr": 47,
      "rounds": [
        "R3"
      ],
      "run_file": {
        "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/travel/run.json",
        "sha256": "c25dee35747d34800d75b505e93611a7a68f06aaf3a83ff2471de002b657d22a"
      },
      "source_stage": "repeat_2",
      "trace_files": [
        {
          "path": "bench_output/nemotron-35-lightning-30b-555-v6-three-trials/crmbench-v6-regrade-20261006T214000Z/replicates/R3/travel/traces.json",
          "sha256": "1a49154e5d55cc3ab55d62ec2db80c78efbfe2c75b50a0cec31ac2042fb19e4a"
        }
      ]
    }
  ],
  "unscored_slots": [
    {
      "commit": "f13509b3e287cf16dcc38025ce483b16c14c2eb7",
      "domain": "customer_support",
      "error_kind": "user_simulator_divergence",
      "model": "claude-opus-5",
      "pr": 41,
      "round": "repeat_2",
      "task_id": "support_routing_018",
      "trace_path": "bench_output/bedrock_opus5_t2_s2026_results/customer_support/traces.json"
    },
    {
      "commit": "43e64638680d61d7997fd5bef36821d7d51f2e3d",
      "domain": "customer_support",
      "error_kind": "user_simulator_divergence",
      "model": "gemini-3.1-pro",
      "pr": 48,
      "round": "repeat_2",
      "task_id": "support_routing_018",
      "trace_path": "bench_output/vertex_gemini31pro_t2_s2026_results/customer_support/traces.json"
    },
    {
      "commit": "05dacbf21e190c3b611fd6f674045de54a81886d",
      "domain": "customer_support",
      "error_kind": "grader_infrastructure",
      "model": "gpt-5.6-sol",
      "pr": 40,
      "round": "repeat_2",
      "task_id": "support_churn_021_persistent_escalation_refusal",
      "trace_path": "bench_output/sfr_gpts_t2_s2026_results/gpt-5.6-sol/customer_support/traces.json"
    }
  ]
}


==> anc/notices/MODEL_LOGO_SOURCES.md <==
# Appendix model logos

These marks identify the developers or families of evaluated models. All
trademarks remain the property of their respective owners. The family mapping
matches the existing leaderboard figure in this repository.

The following PNGs reuse the assets in the repository's `figures/model_logos/`
directory, with transparent margins cropped and the artwork centered on a
256-pixel canvas, as in `figures/plot_completed_model_results.py`:

- `gemini.png`: existing `gemini.png`, published on `gemini.google.com`.
- `openai.png`: existing `OpenAI-black-monoblossom.png`, from OpenAI's official
  2025 logo archive.
- `claude.png`: existing `claude_spark_clay.png`, from Anthropic's press kit.
- `inkling.png`: existing `inkling.png`, published on `thinkingmachines.ai`.
- `muse.png`: existing `muse_meta.webp`, published on `meta.com`; converted to
  PNG for pdfLaTeX.
- `nemotron.png`: eye mark cropped from the higher-resolution existing
  `nemotron_nvidia.png` (bounds 205, 68, 453, 233), published on `nvidia.com`.

`grok.svg` is the unmodified icon supplied by the official Grok website at
<https://grok.com/images/favicon.svg>, retrieved on 2026-10-19. `grok.png` is a
256-pixel rendering of that SVG for pdfLaTeX. The official brand reference is
<https://x.ai/legal/brand-guidelines>.


==> anc/notices/TEMPLATE_SOURCE.md <==
# Layout attribution

The layout in `salesforce-preprint.sty` is adapted from the public TeX source of
**Webscale-RL: Automated Data Pipeline for Scaling RL Data to Pretraining
Levels**, arXiv:2510.06499v1 (7 October 2025).

- Paper: <https://arxiv.org/abs/2510.06499v1>
- Source archive: <https://arxiv.org/src/2510.06499v1>
- Salesforce AI Research project: <https://github.com/SalesforceAIResearch/PretrainRL-pipeline>
- Upstream source license: [CC BY-NC-SA 4.0](https://creativecommons.org/licenses/by-nc-sa/4.0/).

The source credits Zhepeng Cen, Haolin Chen, Shiyu Wang, Zuxin Liu, Zhiwei Liu,
Ding Zhao, Silvio Savarese, Caiming Xiong, Huan Wang, and Weiran Yao.

The initial adaptation used the A4 one-column layout, Latin Modern fonts, brand
colors, heading treatment, title block, and abstract-box design from `main.tex`
and `sections/abstract.tex`. An earlier unused `sfr_logo.jpeg` asset from that source is not included in
this submission.

The current first-page card is a local revision based on the authors' supplied
layout reference: the title, authors, and abstract share
a pale-blue rounded panel, with date/GitHub fields at lower left and a small
logo at lower right. `branding/Salesforce.com_logo.svg` was supplied by the
authors; `branding/Salesforce.com_logo.pdf` is its vector conversion for
pdfLaTeX, produced with PyMuPDF without rasterization.

Local changes package the layout into a style file, retain the CRM manuscript's
BibTeX/natbib citation workflow, add a short running title, group title colors,
keep the title card on one page, and support nested Overleaf paths.
The adapted layout is distributed under the same CC BY-NC-SA 4.0 terms. The
Salesforce name and logo remain their owners' trademarks.

This is an adaptation of an actual Salesforce Research preprint's layout,
rather than a claim that Salesforce has published a universal corporate LaTeX
template. The upstream paper's research content and author affiliations are
not included in the CRM-Agent-Bench manuscript.

This submission uses an explicit author block with the standard article class.
It does not redistribute the separate `authblk` dependency used by the working draft.

